Electroweak precision observables at NLL order in the SMEFT

Electroweak precision observables (EWPO) remain among the most powerful indirect probes of physics beyond the Standard Model (BSM), and future $e^+ e^-$ colliders are expected to substantially enhance their sensitivity. Within the framework of the Standard Model Effective Field Theory (SMEFT), we show how EWPO predictions can be systematically improved to next-to-leading-logarithmic (NLL) accuracy by combining fixed-order tree-level and one-loop matching with two- and one-loop renormalization-group evolution. We derive NLL expressions that encode the full dependence on all 210 independent Wilson coefficients and illustrate their impact through fits to both current and projected collider measurements. This work provides a basis for global SMEFT analyses at NLL precision, thereby maximizing the indirect reach to BSM physics through EWPO measurements. The phenomenological relevance of this framework is illustrated explicitly in both the custodial Randall-Sundrum model and a custodial composite Higgs model.

==> anc/EWPOs-Warsaw-NLL.m <==
(* ::Package:: *)

(* Fractional BSM shifts \[CapitalDelta]O_BSM/O_SM for each EWPO. The observables are functions of c/\[CapitalLambda]^2, where \[CapitalLambda] has been evaluated at 1 TeV. *)
(* Log notation: LL and LL^2 are ln(\[CapitalLambda]/mZ) and ln^2(\[CapitalLambda]/mZ) from the 1-loop RGE, while NLL = ln(\[CapitalLambda]/mZ) from the 2-loop RGE. *)

{GamW -> CHB*(-0.00006708195730300754 + 0.0004229375742748738*LL - 
     0.000011314021624060851*LL^2 - 0.000014977168587622397*NLL) + 
   CW*(-0.0003767171866118795 + 0.00043983410583296474*LL - 
     0.000017512565749232914*LL^2 - 4.492194547976779*^-6*NLL) + 
   CHW*(-0.00011608387429347196 + 0.0004301407404483906*LL - 
     0.000012073456750975833*LL^2 + 3.1479399885332083*^-6*NLL) + 
   CHbox*(-0.00008305123190830738 + 0.0004658184237057653*LL - 
     0.0000698260329665263*LL^2 + 0.00005294425544108944*NLL) + 
   CHD*(-0.06842346975280376 + 0.006451423395532971*LL - 
     0.0003130648069684411*LL^2 + 0.00016975952837003787*NLL) + 
   CHWB*(-0.1451617913358732 + 0.007418050100084778*LL - 
     0.00019207022588440197*LL^2 + 0.00017429002176884415*NLL) + 
   0.00003204335819432637*CG*NLL - 0.00001575902862016051*CHG*NLL + 
   (-1.6049478352651797*^-7*LL - 9.717237677762026*^-8*LL^2 + 
     2.4293094194405064*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-2.4074217528977693*^-7 - 1.457585651664304*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-2.4074217528977693*^-7 - 1.457585651664304*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-8.024739176325899*^-8*LL - 4.858618838881013*^-8*LL^2 + 
     4.858618838881013*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-8.024739176325899*^-8*LL - 4.858618838881013*^-8*LL^2 + 
     4.858618838881013*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-1.6049478352651797*^-7*LL - 9.717237677762026*^-8*LL^2 + 
     2.4293094194405064*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-2.4074217528977693*^-7 - 1.457585651664304*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-8.024739176325899*^-8*LL - 4.858618838881013*^-8*LL^2 + 
     4.858618838881013*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-1.6049478352651797*^-7*LL - 9.717237677762026*^-8*LL^2 + 
     2.4293094194405064*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-1.2037108764488847*^-7 - 7.28792825832152*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-2.4074217528977693*^-7*LL - 1.4575856516643037*^-7*LL^2 + 
     7.287928258321518*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-4.814843505795539*^-7*LL - 2.9151713033286073*^-7*LL^2 + 
     1.4575856516643037*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-4.814843505795539*^-7*LL - 2.9151713033286073*^-7*LL^2 + 
     1.4575856516643037*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-2.4074217528977693*^-7*LL - 1.4575856516643037*^-7*LL^2 + 
     7.287928258321518*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-4.814843505795539*^-7*LL - 2.9151713033286073*^-7*LL^2 + 
     1.4575856516643037*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-2.4074217528977693*^-7*LL - 1.4575856516643037*^-7*LL^2 + 
     7.287928258321518*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[2, 2, 1, 1] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[3, 3, 1, 1] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00011148287393059476 - 0.0001394899759696928*LL + 
     7.165571698219864*^-6*LL^2 - 4.482731221920091*^-6*NLL)*CHd[1, 1] + 
   (-0.00011148287393059476 - 0.0001394899759696928*LL + 
     7.165571698219864*^-6*LL^2 - 4.482731221920091*^-6*NLL)*CHd[2, 2] + 
   (-0.00011148287393059476 - 0.0001394899759696928*LL + 
     7.165571698219864*^-6*LL^2 - 4.482731221920091*^-6*NLL)*CHd[3, 3] + 
   (-0.00011148287393059475 - 0.00013948997596969283*LL + 
     7.1655716982198644*^-6*LL^2 + 3.1530862138456864*^-7*NLL)*CHe[1, 1] + 
   (-0.00011148287393059475 - 0.00013948997596969283*LL + 
     7.1655716982198644*^-6*LL^2 + 3.1530862138456864*^-7*NLL)*CHe[2, 2] + 
   (-0.00011148287393059475 - 0.00013948997596969283*LL + 
     7.1655716982198644*^-6*LL^2 + 3.1530862138456864*^-7*NLL)*CHe[3, 3] + 
   (-0.00021741736522434596 - 0.00013589450664262183*LL + 
     7.058101511903145*^-6*LL^2 + 1.8524145506164012*^-7*NLL)*CHl1[1, 1] + 
   (-0.00021741736522434596 - 0.00013589450664262183*LL + 
     7.058101511903145*^-6*LL^2 + 1.8524145506164012*^-7*NLL)*CHl1[2, 2] + 
   (-0.00011650669327374848 - 0.00013931191397262917*LL + 
     7.162437538993885*^-6*LL^2 - 9.798441807849468*^-7*NLL)*CHl1[3, 3] + 
   (-0.08978000449980454 + 0.0018990318255103149*LL - 
     0.000029714283004601152*LL^2 + 0.0001576726975523701*NLL)*CHl3[1, 1] + 
   (-0.08978000449980454 + 0.0018990318255103149*LL - 
     0.000029714283004601152*LL^2 + 0.0001576726975523701*NLL)*CHl3[2, 2] + 
   (0.013601237832646506 - 0.00013805023666135538*LL - 
     1.1508854762492048*^-6*LL^2 - 0.00002166862089732356*NLL)*CHl3[3, 3] + 
   (0.0001165066932735182 + 0.00013931191397263744*LL - 
     7.162437538993883*^-6*LL^2 + 5.9965218718392524*^-6*NLL)*CHq1[1, 1] + 
   (0.0001165066932735182 + 0.00013931191397263744*LL - 
     7.162437538993883*^-6*LL^2 + 5.9965218718392524*^-6*NLL)*CHq1[2, 2] + 
   (-0.004755561158063132 + 0.010330821000337106*LL - 
     0.0007493870334156117*LL^2 + 0.00031639307102498753*NLL)*CHq1[3, 3] + 
   (0.04224489177004635 - 0.0004435355650119565*LL - 
     3.452656428747616*^-6*LL^2 - 0.00004759662864386104*NLL)*CHq3[1, 1] + 
   (0.04224489177004635 - 0.0004435355650119565*LL - 
     3.452656428747616*^-6*LL^2 - 0.00004759662864386104*NLL)*CHq3[2, 2] + 
   (0.002729355916366326 + 0.00007095863824608042*LL + 
     0.000247131982312453*LL^2 + 0.00019295111640366483*NLL)*CHq3[3, 3] + 
   (0.00022296574786119606 + 0.0002789799519393854*LL - 
     0.000014331143396439727*LL^2 + 9.184100291589829*^-6*NLL)*CHu[1, 1] + 
   (0.00022296574786119606 + 0.0002789799519393854*LL - 
     0.000014331143396439727*LL^2 + 9.184100291589829*^-6*NLL)*CHu[2, 2] + 
   (0.0055713417871071985 - 0.009995070994001567*LL + 
     0.0008053623923022676*LL^2 - 0.0002514712998829878*NLL)*CHu[3, 3] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[1, 1, 1, 1] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[1, 1, 2, 2] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[1, 1, 3, 3] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[2, 2, 1, 1] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[2, 2, 2, 2] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cld[2, 2, 3, 3] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cld[3, 3, 1, 1] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cld[3, 3, 2, 2] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cld[3, 3, 3, 3] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (2.62987981378846*^-7*LL + 1.4206109005022373*^-7*LL^2 - 
     1.701844008302454*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cle[3, 3, 1, 1] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cle[3, 3, 2, 2] + 
   (-1.1729287154092642*^-7*LL - 6.661096413125456*^-8*LL^2 + 
     1.7760235613888485*^-8*NLL)*Cle[3, 3, 3, 3] + 
   (-0.000010725659952279384 - 0.000022052877673388022*LL + 
     9.846939266389011*^-7*LL^2 - 2.224422100334652*^-6*NLL)*
    Cll[1, 1, 1, 1] + (-0.0016106248436035366 - 0.0016358875650062518*LL - 
     7.622643815696294*^-6*LL^2 - 6.874920093391281*^-6*NLL)*
    Cll[1, 1, 2, 2] + (8.780832290469743*^-7*LL + 6.711636071392742*^-7*
      LL^2 + 4.384058462191173*^-7*NLL)*Cll[1, 1, 3, 3] + 
   (0.10095369311303957 + 0.000549148718679759*LL + 
     0.000014869798821909642*LL^2 + 7.3402555554132696*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-0.000021451319904558767 - 0.00004650379971748379*LL + 
     4.6353602941261566*^-7*LL^2 - 3.012150156167539*^-6*NLL)*
    Cll[1, 3, 3, 1] + (-0.000010725659952279384 - 0.000022052877673388022*
      LL + 9.846939266389011*^-7*LL^2 - 2.224422100334652*^-6*NLL)*
    Cll[2, 2, 2, 2] + (8.780832290469743*^-7*LL + 6.711636071392742*^-7*
      LL^2 + 4.384058462191173*^-7*NLL)*Cll[2, 2, 3, 3] + 
   (-0.000021451319904558767 - 0.00004650379971748379*LL + 
     4.6353602941261566*^-7*LL^2 - 3.012150156167539*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.000010725659952279384 - 0.000023572838815048783*
      LL + 1.500057099129883*^-7*LL^2 - 3.493222096137684*^-7*NLL)*
    Cll[3, 3, 3, 3] + (8.112625732646622*^-7*LL + 4.1342777670017416*^-7*
      LL^2 + 9.288440200286248*^-8*NLL)*Clq1[1, 1, 1, 1] + 
   (8.112625732646622*^-7*LL + 4.1342777670017416*^-7*LL^2 + 
     9.288440200286248*^-8*NLL)*Clq1[1, 1, 2, 2] + 
   (-5.045056796080441*^-6*LL + 0.000016915319618191597*LL^2 + 
     0.000010022511729085604*NLL)*Clq1[1, 1, 3, 3] + 
   (8.112625732646622*^-7*LL + 4.1342777670017416*^-7*LL^2 + 
     9.288440200286248*^-8*NLL)*Clq1[2, 2, 1, 1] + 
   (8.112625732646622*^-7*LL + 4.1342777670017416*^-7*LL^2 + 
     9.288440200286248*^-8*NLL)*Clq1[2, 2, 2, 2] + 
   (-5.045056796080441*^-6*LL + 0.000016915319618191597*LL^2 + 
     0.000010022511729085604*NLL)*Clq1[2, 2, 3, 3] + 
   (1.1915434261844346*^-6*LL + 6.220998308816523*^-7*LL^2 + 
     5.8105726305949415*^-8*NLL)*Clq1[3, 3, 1, 1] + 
   (1.1915434261844346*^-6*LL + 6.220998308816523*^-7*LL^2 + 
     5.8105726305949415*^-8*NLL)*Clq1[3, 3, 2, 2] + 
   (2.9297777865154094*^-6*LL + 3.3056715671868638*^-6*LL^2 - 
     1.5275337009331474*^-6*NLL)*Clq1[3, 3, 3, 3] + 
   (-0.00013360351718797608 - 0.00014442006444389207*LL + 
     1.582032132583519*^-7*LL^2 - 6.267681864948964*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00013360351718797608 - 0.00014442006444389207*LL + 
     1.582032132583519*^-7*LL^2 - 6.267681864948964*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.001231106344131207 - 0.0032728358577370845*LL + 
     0.00001821390066944488*LL^2 - 0.00017444762269236563*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00013360351718797608 - 0.00014442006444389207*LL + 
     1.582032132583519*^-7*LL^2 - 6.267681864948964*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00013360351718797608 - 0.00014442006444389207*LL + 
     1.582032132583519*^-7*LL^2 - 6.267681864948964*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.001231106344131207 - 0.0032728358577370845*LL + 
     0.00001821390066944488*LL^2 - 0.00017444762269236563*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00013360351718797608 - 0.00014555742019259645*LL - 
     4.678129492860833*^-7*LL^2 - 4.7114872493251365*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00013360351718797608 - 0.00014555742019259645*LL - 
     4.678129492860833*^-7*LL^2 - 4.7114872493251365*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00015810760715576194 + 0.00040664541719769243*LL + 
     2.775114112134425*^-6*LL^2 + 0.000023499467430165276*NLL)*
    Clq3[3, 3, 3, 3] + (-5.259759627576885*^-7*LL - 
     2.8412218010044747*^-7*LL^2 + 3.40368801660491*^-8*NLL)*
    Clu[1, 1, 1, 1] + (-5.259759627576885*^-7*LL - 2.8412218010044747*^-7*
      LL^2 + 3.40368801660491*^-8*NLL)*Clu[1, 1, 2, 2] + 
   (-5.411234428605747*^-6*LL - 5.110208067458223*^-6*LL^2 + 
     0.000011984453108448911*NLL)*Clu[1, 1, 3, 3] + 
   (-5.259759627576885*^-7*LL - 2.8412218010044747*^-7*LL^2 + 
     3.40368801660491*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-5.259759627576885*^-7*LL - 2.8412218010044747*^-7*LL^2 + 
     3.40368801660491*^-8*NLL)*Clu[2, 2, 2, 2] + 
   (-5.411234428605747*^-6*LL - 5.110208067458223*^-6*LL^2 + 
     0.000011984453108448911*NLL)*Clu[2, 2, 3, 3] + 
   (2.3458574308185644*^-7*LL + 1.3322192826250912*^-7*LL^2 - 
     3.552047122777697*^-8*NLL)*Clu[3, 3, 1, 1] + 
   (2.3458574308185644*^-7*LL + 1.3322192826250912*^-7*LL^2 - 
     3.552047122777697*^-8*NLL)*Clu[3, 3, 2, 2] + 
   (-1.0431249662989793*^-6*LL - 4.6928639590952664*^-6*LL^2 - 
     1.9034243481311231*^-6*NLL)*Clu[3, 3, 3, 3] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[1, 1, 1, 1] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[1, 1, 2, 2] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[1, 1, 3, 3] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[2, 2, 1, 1] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[2, 2, 2, 2] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqd1[2, 2, 3, 3] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[1, 1, 1, 1] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[1, 1, 2, 2] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[1, 1, 3, 3] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[2, 2, 1, 1] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[2, 2, 2, 2] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328557*^-7*NLL)*Cqd8[2, 2, 3, 3] + 
   (2.5289549868997873*^-22 - 1.0115819947599149*^-22*LL)*LL*
    Cqd8[3, 3, 1, 1] + (2.5289549868997873*^-22 - 1.0115819947599149*^-22*LL)*
    LL*Cqd8[3, 3, 2, 2] + (2.5289549868997873*^-22 - 
     1.0115819947599149*^-22*LL)*LL*Cqd8[3, 3, 3, 3] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[1, 1, 1, 1] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[1, 1, 2, 2] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[1, 1, 3, 3] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[2, 2, 1, 1] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[2, 2, 2, 2] + 
   (1.1729287154080215*^-7*LL + 6.661096413125456*^-8*LL^2 - 
     1.7760235613888495*^-8*NLL)*Cqe[2, 2, 3, 3] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (1.4783343142131862*^-6 + 4.898965169940992*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-0.00003217697985683815 - 0.000056793845367979527*LL + 
     8.119798824383196*^-6*LL^2 - 3.6267479481301066*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (6.235543313612136*^-6*LL + 3.2498578198555626*^-6*
      LL^2 + 6.327981276579125*^-7*NLL)*Cqq1[1, 1, 2, 2] + 
   (4.3398090933101235*^-6*LL - 0.000019307545408791068*LL^2 - 
     9.023120320687782*^-6*NLL)*Cqq1[1, 1, 3, 3] + 
   (-0.0000643539597136763 - 0.00011982323404957117*LL + 
     0.000012989739828910827*LL^2 - 7.886294023918125*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.00036544464954097985 + 0.0004444416055542498*LL - 
     0.000029168628007306906*LL^2 - 0.000011584264602937639*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00003217697985683815 - 0.000056793845367979527*
      LL + 8.119798824383196*^-6*LL^2 - 3.6267479481301066*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (4.3398090933101235*^-6*LL - 
     0.000019307545408791068*LL^2 - 9.023120320687782*^-6*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.00036544464954097985 + 0.0004444416055542498*LL - 
     0.000029168628007306906*LL^2 - 0.000011584264602937639*NLL)*
    Cqq1[2, 3, 3, 2] + (0.00042788768555858755*LL - 
     0.0003791833807050532*LL^2 + 0.000049873611376693176*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0003686335717070901 - 0.00037637803810615513*LL - 
     1.920021544710334*^-6*LL^2 - 0.000010422020657392458*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0008016211031278566 - 0.0008935726686924826*LL - 
     2.3555587671753324*^-6*LL^2 - 0.000038094587261146414*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.0009486456429345715 + 0.0025541303804906958*LL + 
     0.000015375659502241112*LL^2 + 0.00010927358982534945*NLL)*
    Cqq3[1, 1, 3, 3] + (0.0000643539597136763 + 0.00014081659248017206*LL - 
     1.4844843222453346*^-6*LL^2 + 0.00001725054594636149*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0003654446495409798 - 0.00042532587636225495*LL + 
     0.000020966272881493754*LL^2 + 9.051796171733956*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0003686335717070901 - 0.00037637803810615513*LL - 
     1.920021544710334*^-6*LL^2 - 0.000010422020657392458*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0009486456429345715 + 0.0025541303804906958*LL + 
     0.000015375659502241112*LL^2 + 0.00010927358982534945*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0003654446495409798 - 0.00042532587636225495*LL + 
     0.000020966272881493754*LL^2 + 9.051796171733956*^-6*NLL)*
    Cqq3[2, 3, 3, 2] + (0.0002986037335013733*LL - 0.00013959813377401238*
      LL^2 + 0.00016966623484221348*NLL)*Cqq3[3, 3, 3, 3] + 
   (-2.345857430816078*^-7*LL - 1.3322192826250912*^-7*LL^2 + 
     3.552047122777699*^-8*NLL)*Cqu1[1, 1, 1, 1] + 
   (-2.345857430816078*^-7*LL - 1.3322192826250912*^-7*LL^2 + 
     3.552047122777699*^-8*NLL)*Cqu1[1, 1, 2, 2] + 
   (1.0431249662909964*^-6*LL + 4.6928639590952664*^-6*LL^2 - 
     5.568191159482263*^-6*NLL)*Cqu1[1, 1, 3, 3] + 
   (-2.345857430816078*^-7*LL - 1.3322192826250912*^-7*LL^2 + 
     3.552047122777699*^-8*NLL)*Cqu1[2, 2, 1, 1] + 
   (-2.345857430816078*^-7*LL - 1.3322192826250912*^-7*LL^2 + 
     3.552047122777699*^-8*NLL)*Cqu1[2, 2, 2, 2] + 
   (1.0431249662909964*^-6*LL + 4.6928639590952664*^-6*LL^2 - 
     5.568191159482263*^-6*NLL)*Cqu1[2, 2, 3, 3] + 
   (-2.95666862842661*^-6 - 9.797930339881984*^-6*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-2.95666862842661*^-6 - 9.797930339881984*^-6*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.00036705893919220683*LL + 0.0003146128738185371*LL^2 + 
     6.023381435422075*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328556*^-7*NLL)*Cqu8[1, 1, 1, 1] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328556*^-7*NLL)*Cqu8[1, 1, 2, 2] + 
   (5.959356135425536*^-7*LL + 2.9183386333630577*^-7*LL^2 + 
     4.985495165328554*^-7*NLL)*Cqu8[1, 1, 3, 3] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328556*^-7*NLL)*Cqu8[2, 2, 1, 1] + 
   (5.959356135425537*^-7*LL + 2.918338633363057*^-7*LL^2 + 
     4.985495165328556*^-7*NLL)*Cqu8[2, 2, 2, 2] + 
   (5.959356135425536*^-7*LL + 2.9183386333630577*^-7*LL^2 + 
     4.985495165328554*^-7*NLL)*Cqu8[2, 2, 3, 3] + 
   (-1.0115819947599149*^-22 + 2.0231639895198297*^-22*LL)*LL*
    Cqu8[3, 3, 1, 1] + (-1.0115819947599149*^-22 + 2.0231639895198297*^-22*
      LL)*LL*Cqu8[3, 3, 2, 2] + (-1.294824953292691*^-20*LL - 
     6.474124766463455*^-21*LL^2 + 8.031175247229436*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.002108565824718582 + 0.003621552451415335*LL - 
     0.00018651008310620733*LL^2 + 0.0001358961423813383*NLL)*CuB[3, 3] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[2, 2, 1, 1] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[2, 2, 2, 2] + 
   (2.407421752897805*^-7 + 1.457585651664304*^-7*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Cud1[3, 3, 1, 1] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-8.57367428975399*^-7 - 4.680327322191346*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[1, 1, 1, 1] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[1, 1, 2, 2] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[1, 1, 3, 3] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[2, 2, 1, 1] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[2, 2, 2, 2] + 
   (6.322387467249468*^-24 + 3.161193733624734*^-24*LL)*LL*Cud8[2, 2, 3, 3] + 
   (0. + 5.0579099737995743*^-23*LL)*Cud8[3, 3, 1, 1] + 
   (0. + 5.0579099737995743*^-23*LL)*Cud8[3, 3, 2, 2] + 
   (0. + 5.0579099737995743*^-23*LL)*Cud8[3, 3, 3, 3] + 
   (0.000034795319028088135*LL - 0.00004040426309946354*LL^2 - 
     0.000519774141837545*NLL)*CuG[3, 3] - 0.00003620730031355399*NLL*
    CuH[3, 3] + (-6.419791341060907*^-7*LL - 3.8868950711048103*^-7*LL^2 + 
     9.717237677762026*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-9.62968701159136*^-7 - 5.830342606657216*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (3.429469715902051*^-6 + 0.000018721309288765385*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-3.2098956705304537*^-7*LL - 1.9434475355524051*^-7*LL^2 + 
     1.9434475355524051*^-7*NLL)*Cuu[1, 2, 2, 1] + 
   (1.1431565719673502*^-6*LL + 6.2404364295884595*^-6*LL^2 - 
     6.2404364295884595*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-6.419791341060907*^-7*LL - 3.8868950711048103*^-7*LL^2 + 
     9.717237677762026*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (3.429469715902051*^-6 + 0.000018721309288765385*LL)*LL*Cuu[2, 2, 3, 3] + 
   (1.1431565719673502*^-6*LL + 6.2404364295884595*^-6*LL^2 - 
     6.2404364295884595*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0005150918822428302*LL - 0.000400762522469284*LL^2 + 
     0.000100190630617321*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0006634322061726243 + 0.0032264152595458994*LL - 
     0.00016631207619401258*LL^2 - 0.00005756027461377064*NLL)*CuW[3, 3], 
 GamWenu -> 0. + CHB*(-0.00006871548653141975 + 0.0004229433686050962*LL - 
     0.000011589532145173216*LL^2 - 0.00001557303585404631*NLL) + 
   CW*(-0.0003858907194054444 + 0.00044048552347714277*LL - 
     0.00001793901854169754*LL^2 - 4.601585081420625*^-6*NLL) + 
   CHW*(-0.00011891066124527758 + 0.0004303219408483612*LL - 
     0.00001236746046350322*LL^2 + 3.224596248834752*^-6*NLL) + 
   CHbox*(-0.00008507363286725723 + 0.0004677477041388109*LL - 
     0.0000715263838558074*LL^2 + 0.00005423351401696669*NLL) + 
   CHD*(-0.06850522655888244 + 0.006460202758077112*LL - 
     0.0003206883250220386*LL^2 + 0.00017389338436564212*NLL) + 
   CHWB*(-0.1452082250677743 + 0.007420767563726495*LL - 
     0.00019674737515827705*LL^2 + 0.00017840732315090114*NLL) + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[3, 3] + 
   (-0.0002638809937308259 - 0.00013430818010353522*LL + 
     7.204291237164967*^-6*LL^2 - 1.2956297219657269*^-6*NLL)*CHl1[1, 1] + 
   (-0.00021756559331595216 - 0.00013594976235984968*LL + 
     7.2331855563328824*^-6*LL^2 + 3.754250699120514*^-7*NLL)*CHl1[2, 2] + 
   (-0.00011419762079181017 - 0.00013945038781565034*LL + 
     7.340062295661031*^-6*LL^2 - 8.180318525856057*^-7*NLL)*CHl1[3, 3] + 
   (0.020496024790920893 - 0.00036902616814942364*LL + 
     7.6443178867567*^-7*LL^2 - 0.00003676917560058133*NLL)*CHl3[1, 1] + 
   (-0.10328783381992032 + 0.0021769460235377077*LL - 
     0.000034338149637823626*LL^2 + 0.00018558918209689347*NLL)*CHl3[2, 2] + 
   (0.0001786828498894576 + 0.00013798447139811177*LL - 
     5.0791977964906655*^-6*LL^2 + 1.880679126535907*^-6*NLL)*CHl3[3, 3] + 
   (0.0001141976207918179 + 0.00013945038781565004*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[1, 1] + 
   (0.0001141976207918179 + 0.00013945038781565004*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[2, 2] + 
   (-0.004871364996554399 + 0.010352378660326752*LL - 
     0.0007676355412363955*LL^2 + 0.0003240976364545833*NLL)*CHq1[3, 3] + 
   (0.0005360485496681118 + 0.0004142394143526478*LL - 
     0.000015237593389471987*LL^2 + 0.000018266985052481323*NLL)*CHq3[1, 1] + 
   (0.0005360485496681118 + 0.0004142394143526478*LL - 
     0.000015237593389471987*LL^2 + 0.000018266985052481323*NLL)*CHq3[2, 2] + 
   (0.002795819133054934 + 0.00006240904892721775*LL + 
     0.0002531499539491381*LL^2 + 0.00019834318011909303*NLL)*CHq3[3, 3] + 
   (0.0002283952415836358 + 0.0002789007756313001*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[1, 1] + 
   (0.0002283952415836358 + 0.0002789007756313001*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[2, 2] + 
   (0.00570701090018336 - 0.010018761751592905*LL + 
     0.0008249739698438583*LL^2 - 0.00025759493930826776*NLL)*CHu[3, 3] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[1, 1, 1, 1] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[1, 1, 2, 2] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[1, 1, 3, 3] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 1, 1] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 2, 2] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 3, 3] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[1, 1, 1, 1] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[1, 1, 2, 2] + 
   (2.9461746235637067*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[1, 1, 3, 3] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (2.6623889184425064*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (-0.00009888158820353287 - 0.00021428522271516544*LL + 
     2.587428323007787*^-6*LL^2 - 5.277098837375551*^-6*NLL)*
    Cll[1, 1, 1, 1] + (-0.0016498455649988416 - 0.0016352145045100018*LL - 
     6.375685682075833*^-6*LL^2 - 5.2211683922080506*^-6*NLL)*
    Cll[1, 1, 2, 2] + (2.18392318009752*^-6*LL + 2.120086283607318*^-6*LL^2 + 
     2.27024614468784*^-6*NLL)*Cll[1, 1, 3, 3] + 
   (0.10090294570082588 + 0.0003796567742388081*LL + 
     0.000015180729329405012*LL^2 + 3.2179988937217424*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-0.00009888158820353287 - 0.00021679709653100226*LL + 
     4.236560911508502*^-7*LL^2 - 7.386500793558985*^-6*NLL)*
    Cll[1, 3, 3, 1] + (1.229023453223229*^-6*LL + 8.113279663755685*^-7*
      LL^2 - 1.7599167204817809*^-6*NLL)*Cll[2, 2, 2, 2] + 
   (5.324777836885013*^-7*LL + 2.781989895040303*^-7*LL^2 - 
     7.125115955209863*^-8*NLL)*Cll[2, 2, 3, 3] + 
   (3.6859503379544037*^-7*LL + 4.894430286219193*^-7*LL^2 - 
     1.5278213724252745*^-6*NLL)*Cll[2, 3, 3, 2] + 
   (-3.2795063573931825*^-7*LL - 4.368594824961916*^-8*LL^2 + 
     1.608441885044068*^-7*NLL)*Cll[3, 3, 3, 3] + 
   (4.671416345486056*^-6*LL + 2.392576893059593*^-6*LL^2 + 
     3.0346860884910165*^-7*NLL)*Clq1[1, 1, 1, 1] + 
   (4.671416345486056*^-6*LL + 2.392576893059593*^-6*LL^2 + 
     3.0346860884910165*^-7*NLL)*Clq1[1, 1, 2, 2] + 
   (6.726393217748727*^-6*LL + 4.270490428586111*^-6*LL^2 - 
     2.251276020599091*^-6*NLL)*Clq1[1, 1, 3, 3] + 
   (-2.6623889184424645*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[2, 2, 1, 1] + 
   (-2.6623889184424645*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[2, 2, 2, 2] + 
   (-6.654698142969216*^-6*LL + 0.00001895932101018361*LL^2 + 
     0.000011831303424835442*NLL)*Clq1[2, 2, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Clq1[3, 3, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Clq1[3, 3, 2, 2] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Clq1[3, 3, 3, 3] + 
   (-0.0006158561817129739 - 0.0006594625590593291*LL - 
     2.9493566420033828*^-6*LL^2 - 0.00003467035300450812*NLL)*
    Clq3[1, 1, 1, 1] + (-0.0006158561817129739 - 0.0006594625590593291*LL - 
     2.9493566420033828*^-6*LL^2 - 0.00003467035300450812*NLL)*
    Clq3[1, 1, 2, 2] + (-0.00003457647755929052 + 0.00007567882547074078*LL - 
     1.3071784210055073*^-6*LL^2 + 0.000012727156924554218*NLL)*
    Clq3[1, 1, 3, 3] + (8.790687424686272*^-7*LL + 1.0510306016097124*^-6*
      LL^2 - 1.0186532206835696*^-6*NLL)*Clq3[2, 2, 1, 1] + 
   (8.790687424686272*^-7*LL + 1.0510306016097124*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[2, 2, 2, 2] + 
   (0.0014230430416293184 - 0.003683669716026526*LL + 
     0.000021153008123652056*LL^2 - 0.00020219191168929524*NLL)*
    Clq3[2, 2, 3, 3] + (-2.859830355772163*^-7*LL + 
     4.097701656408222*^-7*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 1, 1] + (-2.859830355772163*^-7*LL + 
     4.097701656408222*^-7*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 2, 2] + (-1.5389873547204744*^-6*LL + 
     5.338267880633461*^-6*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 3, 3] + (-5.89234924712733*^-7*LL - 3.937762661756917*^-7*
      LL^2 - 2.5621779101760964*^-7*NLL)*Clu[1, 1, 1, 1] + 
   (-5.89234924712733*^-7*LL - 3.937762661756917*^-7*LL^2 - 
     2.5621779101760964*^-7*NLL)*Clu[1, 1, 2, 2] + 
   (-7.065252445908234*^-6*LL - 5.3373833570400405*^-6*LL^2 - 
     3.3219113463554406*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (-5.324777836884929*^-7*LL - 2.781989895040298*^-7*LL^2 + 
     7.125115955209888*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-5.324777836884929*^-7*LL - 2.781989895040298*^-7*LL^2 + 
     7.125115955209888*^-8*NLL)*Clu[2, 2, 2, 2] + 
   (-5.352723763313459*^-6*LL - 5.2218060803683795*^-6*LL^2 + 
     0.000014226064573623372*NLL)*Clu[2, 2, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Clu[3, 3, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Clu[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Clu[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 3, 3] + 
   (-5.828710930434452*^-23 - 2.331484372173781*^-22*LL)*LL*
    Cqd8[3, 3, 1, 1] + (-5.828710930434452*^-23 - 2.331484372173781*^-22*LL)*
    LL*Cqd8[3, 3, 2, 2] + (-5.828710930434452*^-23 - 
     2.331484372173781*^-22*LL)*LL*Cqd8[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 3, 3] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (1.5143335964152138*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-8.440119942089701*^-10*LL + 1.1778876826541555*^-7*LL^2 - 
     1.9244275216969744*^-7*NLL)*Cqq1[1, 1, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqq1[1, 1, 2, 2] + (-3.0286671928309867*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[1, 1, 3, 3] + (2.4491652317687116*^-7*LL + 
     3.8488550433939493*^-7*LL^2 - 3.8488550433939493*^-7*NLL)*
    Cqq1[1, 2, 2, 1] + (-1.4717649035804428*^-6*LL + 
     3.6655141890439204*^-6*LL^2 - 3.6655141890439204*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-8.440119942089701*^-10*LL + 
     1.1778876826541555*^-7*LL^2 - 1.9244275216969744*^-7*NLL)*
    Cqq1[2, 2, 2, 2] + (-3.0286671928309867*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[2, 2, 3, 3] + (-1.4717649035804428*^-6*LL + 
     3.6655141890439204*^-6*LL^2 - 3.6655141890439204*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0004383072837477133*LL - 0.0003884169683970754*
      LL^2 + 0.000051088095944313864*NLL)*Cqq1[3, 3, 3, 3] + 
   (6.533920658030587*^-7*LL + 9.870984221499153*^-7*LL^2 + 
     2.42212074772552*^-7*NLL)*Cqq3[1, 1, 1, 1] + 
   (1.7161036862265127*^-6 + 2.458620993844935*^-6*LL)*LL*Cqq3[1, 1, 2, 2] + 
   (-5.801922228651675*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[1, 1, 3, 3] + 
   (-4.093195546203971*^-7*LL - 4.844241495451041*^-7*LL^2 + 
     4.844241495451041*^-7*NLL)*Cqq3[1, 2, 2, 1] + 
   (-5.473465583068822*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[1, 3, 3, 1] + 
   (6.533920658030587*^-7*LL + 9.870984221499153*^-7*LL^2 + 
     2.42212074772552*^-7*NLL)*Cqq3[2, 2, 2, 2] + 
   (-5.801922228651675*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-5.473465583068822*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.00030587510640100714*LL - 0.00014299752223731536*LL^2 + 
     0.00017379781902419376*NLL)*Cqq3[3, 3, 3, 3] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[1, 1, 1, 1] + (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*
    LL*Cqu1[1, 1, 2, 2] + (8.782453939458548*^-7 + 4.794299123055786*^-6*LL)*
    LL*Cqu1[1, 1, 3, 3] + (-2.4660454716528877*^-7 - 
     1.4930796780856372*^-7*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[2, 2, 2, 2] + (8.782453939458548*^-7 + 4.794299123055786*^-6*LL)*LL*
    Cqu1[2, 2, 3, 3] + (-3.0286671928309867*^-6 - 0.000010036522149537263*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-3.0286671928309867*^-6 - 
     0.000010036522149537263*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.00037599728162923364*LL + 0.00032227408922845573*LL^2 + 
     6.17005827706807*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 2, 2] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 2, 2] + 
   (-1.1657421860868904*^-22 + 4.662968744347562*^-22*LL)*LL*
    Cqu8[3, 3, 1, 1] + (-1.1657421860868904*^-22 + 4.662968744347562*^-22*LL)*
    LL*Cqu8[3, 3, 2, 2] + (-2.2382249972868295*^-20*LL - 
     1.4921499981912197*^-20*LL^2 + 8.226744369424093*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.002159912029319475 + 0.003625979478215969*LL - 
     0.00019105183597682446*LL^2 + 0.0001335622640324578*NLL)*CuB[3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 1, 1] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 3, 3] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 3, 3] + 
   (0.000035642628393072287*LL - 0.00004138815723998925*LL^2 - 
     0.0005324312897056256*NLL)*CuG[3, 3] - 0.00003708899318183039*NLL*
    CuH[3, 3] + (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-9.86418188661155*^-7 - 5.972318712342549*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (3.5129815757834193*^-6 + 0.000019177196492223144*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-3.2880606288705176*^-7*LL - 1.990772904114183*^-7*LL^2 + 
     1.990772904114183*^-7*NLL)*Cuu[1, 2, 2, 1] + 
   (1.170993858594473*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (3.5129815757834193*^-6 + 0.000019177196492223144*LL)*LL*Cuu[2, 2, 3, 3] + 
   (1.170993858594473*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0005276350112568015*LL - 0.0004105215891457176*LL^2 + 
     0.0001026303972864294*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000679587606870873 + 0.0032283557474955065*LL - 
     0.00017036198243442925*LL^2 - 0.00006412433156435808*NLL)*CuW[3, 3], 
 GamWmunu -> 0. + CHB*(-0.00006871548653141975 + 0.0004229433686050962*LL - 
     0.000011589532145173216*LL^2 - 0.00001557303585404631*NLL) + 
   CW*(-0.0003858907194054444 + 0.00044048552347714277*LL - 
     0.00001793901854169754*LL^2 - 4.601585081420625*^-6*NLL) + 
   CHW*(-0.00011891066124527758 + 0.0004303219408483612*LL - 
     0.00001236746046350322*LL^2 + 3.224596248834752*^-6*NLL) + 
   CHbox*(-0.00008507363286725723 + 0.00046774770413881173*LL - 
     0.0000715263838558074*LL^2 + 0.00005423351401696669*NLL) + 
   CHD*(-0.06850522655888244 + 0.006460202758077112*LL - 
     0.0003206883250220386*LL^2 + 0.00017389338436564212*NLL) + 
   CHWB*(-0.1452082250677743 + 0.007420767563726495*LL - 
     0.00019674737515827705*LL^2 + 0.00017840732315090114*NLL) + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156503*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[3, 3] + 
   (-0.00021756559331595216 - 0.00013594976235984968*LL + 
     7.2331855563328824*^-6*LL^2 + 3.754250699120514*^-7*NLL)*CHl1[1, 1] + 
   (-0.00026388099373081153 - 0.00013430818010353574*LL + 
     7.204291237164967*^-6*LL^2 - 1.2956297219657269*^-6*NLL)*CHl1[2, 2] + 
   (-0.00011419762079181017 - 0.00013945038781565034*LL + 
     7.340062295661031*^-6*LL^2 - 8.180318525856057*^-7*NLL)*CHl1[3, 3] + 
   (-0.10328783381992039 + 0.0021769460235377125*LL - 
     0.000034338149637823626*LL^2 + 0.00018558918209689347*NLL)*CHl3[1, 1] + 
   (0.02049602479091909 - 0.00036902616814938336*LL + 
     7.6443178867567*^-7*LL^2 - 0.00003676917560058133*NLL)*CHl3[2, 2] + 
   (0.0001786828498894576 + 0.0001379844713981151*LL - 
     5.0791977964906655*^-6*LL^2 + 1.880679126535907*^-6*NLL)*CHl3[3, 3] + 
   (0.0001141976207918179 + 0.00013945038781565006*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[1, 1] + 
   (0.0001141976207918179 + 0.00013945038781565006*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[2, 2] + 
   (-0.004871364996554391 + 0.01035237866032675*LL - 
     0.0007676355412363955*LL^2 + 0.0003240976364545833*NLL)*CHq1[3, 3] + 
   (0.0005360485496681118 + 0.0004142394143526579*LL - 
     0.000015237593389471987*LL^2 + 0.000018266985052481323*NLL)*CHq3[1, 1] + 
   (0.0005360485496681118 + 0.0004142394143526579*LL - 
     0.000015237593389471987*LL^2 + 0.000018266985052481323*NLL)*CHq3[2, 2] + 
   (0.0027958191330549414 + 0.00006240904892722922*LL + 
     0.0002531499539491381*LL^2 + 0.00019834318011909303*NLL)*CHq3[3, 3] + 
   (0.0002283952415836358 + 0.0002789007756313001*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[1, 1] + 
   (0.0002283952415836358 + 0.0002789007756313001*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[2, 2] + 
   (0.00570701090018336 - 0.010018761751592905*LL + 
     0.0008249739698438583*LL^2 - 0.00025759493930826776*NLL)*CHu[3, 3] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 1, 1] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 2, 2] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 3, 3] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cld[3, 3, 3, 3] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (2.662388918442506*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[2, 2, 1, 1] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (2.9461746235637834*^-7*LL + 1.9688813308784586*^-7*LL^2 + 
     1.2810889550880482*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (1.2290234532233434*^-6*LL + 8.113279663755685*^-7*LL^2 - 
     1.7599167204817809*^-6*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0016498455649988416 - 0.0016352145045100018*LL - 
     6.375685682075833*^-6*LL^2 - 5.2211683922080506*^-6*NLL)*
    Cll[1, 1, 2, 2] + (5.324777836885012*^-7*LL + 2.781989895040303*^-7*
      LL^2 - 7.125115955209863*^-8*NLL)*Cll[1, 1, 3, 3] + 
   (0.10090294570082588 + 0.0003796567742388115*LL + 
     0.000015180729329405012*LL^2 + 3.2179988937217424*^-6*NLL)*
    Cll[1, 2, 2, 1] + (3.685950337955558*^-7*LL + 4.894430286219193*^-7*
      LL^2 - 1.5278213724252745*^-6*NLL)*Cll[1, 3, 3, 1] + 
   (-0.00009888158820353287 - 0.00021428522271516216*LL + 
     2.587428323007787*^-6*LL^2 - 5.277098837375551*^-6*NLL)*
    Cll[2, 2, 2, 2] + (2.183923180097535*^-6*LL + 2.120086283607318*^-6*
      LL^2 + 2.27024614468784*^-6*NLL)*Cll[2, 2, 3, 3] + 
   (-0.0000988815882035329 - 0.00021679709653099903*LL + 
     4.236560911508502*^-7*LL^2 - 7.386500793558985*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-3.2795063573931825*^-7*LL - 
     4.368594824961916*^-8*LL^2 + 1.608441885044068*^-7*NLL)*
    Cll[3, 3, 3, 3] + (-2.662388918442464*^-7*LL - 1.390994947520148*^-7*
      LL^2 + 3.562557977604946*^-8*NLL)*Clq1[1, 1, 1, 1] + 
   (-2.662388918442464*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[1, 1, 2, 2] + 
   (-6.654698142969211*^-6*LL + 0.00001895932101018361*LL^2 + 
     0.000011831303424835442*NLL)*Clq1[1, 1, 3, 3] + 
   (4.671416345486049*^-6*LL + 2.392576893059593*^-6*LL^2 + 
     3.0346860884910165*^-7*NLL)*Clq1[2, 2, 1, 1] + 
   (4.671416345486049*^-6*LL + 2.392576893059593*^-6*LL^2 + 
     3.0346860884910165*^-7*NLL)*Clq1[2, 2, 2, 2] + 
   (6.726393217748222*^-6*LL + 4.270490428586111*^-6*LL^2 - 
     2.251276020599091*^-6*NLL)*Clq1[2, 2, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Clq1[3, 3, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Clq1[3, 3, 2, 2] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Clq1[3, 3, 3, 3] + 
   (8.790687424689715*^-7*LL + 1.0510306016097124*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[1, 1, 1, 1] + 
   (8.790687424689715*^-7*LL + 1.0510306016097124*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[1, 1, 2, 2] + 
   (0.0014230430416293188 - 0.0036836697160265277*LL + 
     0.000021153008123652056*LL^2 - 0.00020219191168929524*NLL)*
    Clq3[1, 1, 3, 3] + (-0.000615856181712974 - 0.0006594625590593192*LL - 
     2.9493566420033828*^-6*LL^2 - 0.00003467035300450812*NLL)*
    Clq3[2, 2, 1, 1] + (-0.000615856181712974 - 0.0006594625590593192*LL - 
     2.9493566420033828*^-6*LL^2 - 0.00003467035300450812*NLL)*
    Clq3[2, 2, 2, 2] + (-0.0000345764775592918 + 0.00007567882547068599*LL - 
     1.3071784210055073*^-6*LL^2 + 0.000012727156924554218*NLL)*
    Clq3[2, 2, 3, 3] + (-2.859830355772161*^-7*LL + 
     4.097701656408222*^-7*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 1, 1] + (-2.859830355772161*^-7*LL + 
     4.097701656408222*^-7*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 2, 2] + (-1.5389873547204852*^-6*LL + 
     5.338267880633461*^-6*LL^2 + 5.754366724772087*^-7*NLL)*
    Clq3[3, 3, 3, 3] + (-5.324777836884928*^-7*LL - 
     2.781989895040298*^-7*LL^2 + 7.125115955209888*^-8*NLL)*
    Clu[1, 1, 1, 1] + (-5.324777836884928*^-7*LL - 2.781989895040298*^-7*
      LL^2 + 7.125115955209888*^-8*NLL)*Clu[1, 1, 2, 2] + 
   (-5.352723763313459*^-6*LL - 5.2218060803683795*^-6*LL^2 + 
     0.000014226064573623372*NLL)*Clu[1, 1, 3, 3] + 
   (-5.892349247127483*^-7*LL - 3.937762661756917*^-7*LL^2 - 
     2.5621779101760964*^-7*NLL)*Clu[2, 2, 1, 1] + 
   (-5.892349247127483*^-7*LL - 3.937762661756917*^-7*LL^2 - 
     2.5621779101760964*^-7*NLL)*Clu[2, 2, 2, 2] + 
   (-7.0652524459077365*^-6*LL - 5.3373833570400405*^-6*LL^2 - 
     3.3219113463554406*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Clu[3, 3, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Clu[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Clu[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 3, 3] + 
   (-5.828710930434452*^-23 - 2.331484372173781*^-22*LL)*LL*
    Cqd8[3, 3, 1, 1] + (-5.828710930434452*^-23 - 2.331484372173781*^-22*LL)*
    LL*Cqd8[3, 3, 2, 2] + (-5.828710930434452*^-23 - 
     2.331484372173781*^-22*LL)*LL*Cqd8[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 3, 3] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (1.5143335964152189*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-8.440119942087256*^-10*LL + 1.1778876826541555*^-7*LL^2 - 
     1.9244275216969744*^-7*NLL)*Cqq1[1, 1, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqq1[1, 1, 2, 2] + (-3.028667192830997*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[1, 1, 3, 3] + (2.449165231768717*^-7*LL + 
     3.8488550433939493*^-7*LL^2 - 3.8488550433939493*^-7*NLL)*
    Cqq1[1, 2, 2, 1] + (-1.4717649035804544*^-6*LL + 
     3.6655141890439204*^-6*LL^2 - 3.6655141890439204*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-8.440119942087256*^-10*LL + 
     1.1778876826541555*^-7*LL^2 - 1.9244275216969744*^-7*NLL)*
    Cqq1[2, 2, 2, 2] + (-3.028667192830997*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[2, 2, 3, 3] + (-1.4717649035804544*^-6*LL + 
     3.6655141890439204*^-6*LL^2 - 3.6655141890439204*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0004383072837477125*LL - 0.0003884169683970754*
      LL^2 + 0.000051088095944313864*NLL)*Cqq1[3, 3, 3, 3] + 
   (6.533920658030604*^-7*LL + 9.870984221499153*^-7*LL^2 + 
     2.42212074772552*^-7*NLL)*Cqq3[1, 1, 1, 1] + 
   (1.716103686226517*^-6 + 2.458620993844935*^-6*LL)*LL*Cqq3[1, 1, 2, 2] + 
   (-5.801922228651744*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[1, 1, 3, 3] + 
   (-4.093195546203976*^-7*LL - 4.844241495451041*^-7*LL^2 + 
     4.844241495451041*^-7*NLL)*Cqq3[1, 2, 2, 1] + 
   (-5.473465583068769*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[1, 3, 3, 1] + 
   (6.533920658030604*^-7*LL + 9.870984221499153*^-7*LL^2 + 
     2.42212074772552*^-7*NLL)*Cqq3[2, 2, 2, 2] + 
   (-5.801922228651744*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-5.473465583068769*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.00030587510640100736*LL - 0.00014299752223731536*LL^2 + 
     0.00017379781902419376*NLL)*Cqq3[3, 3, 3, 3] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[1, 1, 1, 1] + (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*
    LL*Cqu1[1, 1, 2, 2] + (8.782453939458548*^-7 + 4.794299123055786*^-6*LL)*
    LL*Cqu1[1, 1, 3, 3] + (-2.4660454716528877*^-7 - 
     1.4930796780856372*^-7*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[2, 2, 2, 2] + (8.782453939458548*^-7 + 4.794299123055786*^-6*LL)*LL*
    Cqu1[2, 2, 3, 3] + (-3.028667192830997*^-6 - 0.000010036522149537263*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-3.028667192830997*^-6 - 
     0.000010036522149537263*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.00037599728162923343*LL + 0.00032227408922845573*LL^2 + 
     6.17005827706807*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 2, 2] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 2, 2] + 
   (-5.828710930434452*^-23 + 4.662968744347562*^-22*LL)*LL*
    Cqu8[3, 3, 1, 1] + (-5.828710930434452*^-23 + 4.662968744347562*^-22*LL)*
    LL*Cqu8[3, 3, 2, 2] + (-7.460749990956098*^-21*LL - 
     1.4921499981912197*^-20*LL^2 + 8.226744369424093*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.002159912029319475 + 0.003625979478215969*LL - 
     0.00019105183597682446*LL^2 + 0.0001335622640324578*NLL)*CuB[3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 1, 1] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-8.782453939455875*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 3, 3] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 3, 3] + 
   (0.000035642628393072287*LL - 0.00004138815723998925*LL^2 - 
     0.0005324312897056256*NLL)*CuG[3, 3] - 0.00003708899318183039*NLL*
    CuH[3, 3] + (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-9.86418188661155*^-7 - 5.972318712342549*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (3.5129815757834193*^-6 + 0.000019177196492223144*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-3.2880606288705176*^-7*LL - 1.990772904114183*^-7*LL^2 + 
     1.990772904114183*^-7*NLL)*Cuu[1, 2, 2, 1] + 
   (1.170993858594473*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (3.5129815757834193*^-6 + 0.000019177196492223144*LL)*LL*Cuu[2, 2, 3, 3] + 
   (1.170993858594473*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0005276350112568015*LL - 0.0004105215891457176*LL^2 + 
     0.0001026303972864294*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000679587606870873 + 0.0032283557474955065*LL - 
     0.00017036198243442925*LL^2 - 0.00006412433156435808*NLL)*CuW[3, 3], 
 GamWtaunu -> CHB*(-0.00006871548653141975 + 0.0004229433686050962*LL - 
     0.000011589532145173216*LL^2 - 0.00001557303585404631*NLL) + 
   CW*(-0.0003858907194054444 + 0.00044048552347714277*LL - 
     0.00001793901854169754*LL^2 - 4.601585081420633*^-6*NLL) + 
   CHW*(-0.00011891066124527758 + 0.0004303219408483612*LL - 
     0.00001236746046350322*LL^2 + 3.224596248834748*^-6*NLL) + 
   CHbox*(-0.00008507363286725723 + 0.00046774770413879704*LL - 
     0.0000715263838558074*LL^2 + 0.00005423351401696669*NLL) + 
   CHD*(-0.06850522655888244 + 0.0064602027580771115*LL - 
     0.0003206883250220386*LL^2 + 0.00017389338436564212*NLL) + 
   CHWB*(-0.1452082250677743 + 0.007420767563726495*LL - 
     0.00019674737515827705*LL^2 + 0.00017840732315090114*NLL) + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-2.466045471652721*^-7 - 1.4930796780856372*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-8.220151572175738*^-8*LL - 4.9769322602854575*^-8*LL^2 + 
     4.9769322602854575*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-1.6440303144351476*^-7*LL - 9.953864520570915*^-8*LL^2 + 
     2.4884661301427287*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-1.2330227358263605*^-7 - 7.465398390428186*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-4.932090943305442*^-7*LL - 2.9861593561712743*^-7*LL^2 + 
     1.4930796780856372*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-2.466045471652721*^-7*LL - 1.4930796780856372*^-7*LL^2 + 
     7.465398390428186*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.340062295661029*^-6*LL^2 - 4.591891311585418*^-6*NLL)*CHd[3, 3] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[1, 1] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[2, 2] + 
   (-0.00011419762079181017 - 0.0001394503878156459*LL + 
     7.34006229566103*^-6*LL^2 + 3.229867791144552*^-7*NLL)*CHe[3, 3] + 
   (-0.00021756559331606305 - 0.00013594976235984128*LL + 
     7.2331855563328824*^-6*LL^2 + 3.754250699120514*^-7*NLL)*CHl1[1, 1] + 
   (-0.00021756559331606305 - 0.00013594976235984128*LL + 
     7.2331855563328824*^-6*LL^2 + 3.754250699120514*^-7*NLL)*CHl1[2, 2] + 
   (-0.00016051302121461919 - 0.00013780880555904564*LL + 
     7.311167976493116*^-6*LL^2 - 2.489086644463384*^-6*NLL)*CHl1[3, 3] + 
   (-0.10328783381991644 + 0.002176946023537587*LL - 
     0.000034338149637823626*LL^2 + 0.00018558918209689347*NLL)*CHl3[1, 1] + 
   (-0.10328783381991644 + 0.002176946023537587*LL - 
     0.000034338149637823626*LL^2 + 0.00018558918209689347*NLL)*CHl3[2, 2] + 
   (0.12396254146075145 - 0.002407987720289498*LL + 
     0.000030023383630008644*LL^2 - 0.00022047767857093887*NLL)*CHl3[3, 3] + 
   (0.0001141976207918179 + 0.00013945038781564565*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[1, 1] + 
   (0.0001141976207918179 + 0.00013945038781564565*LL - 
     7.340062295661029*^-6*LL^2 + 5.956871894998324*^-6*NLL)*CHq1[2, 2] + 
   (-0.004871364996554398 + 0.010352378660326747*LL - 
     0.0007676355412363955*LL^2 + 0.0003240976364545833*NLL)*CHq1[3, 3] + 
   (0.0005360485496681118 + 0.00041423941435249454*LL - 
     0.000015237593389471987*LL^2 + 0.00001826698505248132*NLL)*CHq3[1, 1] + 
   (0.0005360485496681118 + 0.00041423941435249454*LL - 
     0.000015237593389471987*LL^2 + 0.00001826698505248132*NLL)*CHq3[2, 2] + 
   (0.002795819133054927 + 0.00006240904892706687*LL + 
     0.0002531499539491381*LL^2 + 0.00019834318011909303*NLL)*CHq3[3, 3] + 
   (0.0002283952415836358 + 0.00027890077563129124*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[1, 1] + 
   (0.0002283952415836358 + 0.00027890077563129124*LL - 
     0.000014680124591322058*LL^2 + 9.40774457488368*^-6*NLL)*CHu[2, 2] + 
   (0.005707010900183371 - 0.010018761751592914*LL + 
     0.0008249739698438583*LL^2 - 0.00025759493930826776*NLL)*CHu[3, 3] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 1, 1] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 2, 2] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[1, 1, 3, 3] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 1, 1] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 2, 2] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cld[2, 2, 3, 3] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cld[3, 3, 1, 1] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cld[3, 3, 2, 2] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cld[3, 3, 3, 3] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (2.6623889184419066*^-7*LL + 1.390994947520149*^-7*LL^2 - 
     3.562557977604944*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cle[3, 3, 1, 1] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cle[3, 3, 2, 2] + 
   (-9.492370307479994*^-8*LL - 1.6865345568450938*^-8*LL^2 + 
     1.637344752848543*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (1.2290234532359777*^-6*LL + 8.113279663755686*^-7*LL^2 - 
     1.7599167204817809*^-6*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0016498455649988414 - 0.0016368659499062322*LL - 
     8.217572976179118*^-6*LL^2 - 7.562665696447989*^-6*NLL)*
    Cll[1, 1, 2, 2] + (2.1839231800888315*^-6*LL + 2.120086283607318*^-6*
      LL^2 + 2.27024614468784*^-6*NLL)*Cll[1, 1, 3, 3] + 
   (0.10100182728901831 + 0.000596822465803569*LL + 
     0.000015246516266876081*LL^2 + 9.076678314855454*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-0.00009888158820353287 - 0.0002167970965310309*LL + 
     4.2365609115085035*^-7*LL^2 - 7.386500793558984*^-6*NLL)*
    Cll[1, 3, 3, 1] + (1.2290234532359777*^-6*LL + 8.113279663755686*^-7*
      LL^2 - 1.7599167204817809*^-6*NLL)*Cll[2, 2, 2, 2] + 
   (2.1839231800888315*^-6*LL + 2.120086283607318*^-6*LL^2 + 
     2.27024614468784*^-6*NLL)*Cll[2, 2, 3, 3] + 
   (-0.00009888158820353287 - 0.0002167970965310309*LL + 
     4.2365609115085035*^-7*LL^2 - 7.386500793558984*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.00009888158820353287 - 0.0002158421968041781*LL + 
     1.7324144083826006*^-6*LL^2 - 3.3563379283893644*^-6*NLL)*
    Cll[3, 3, 3, 3] + (-2.662388918441865*^-7*LL - 1.390994947520148*^-7*
      LL^2 + 3.562557977604946*^-8*NLL)*Clq1[1, 1, 1, 1] + 
   (-2.662388918441865*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[1, 1, 2, 2] + 
   (-6.65469814296519*^-6*LL + 0.00001895932101018361*LL^2 + 
     0.000011831303424835442*NLL)*Clq1[1, 1, 3, 3] + 
   (-2.662388918441865*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[2, 2, 1, 1] + 
   (-2.662388918441865*^-7*LL - 1.390994947520148*^-7*LL^2 + 
     3.562557977604946*^-8*NLL)*Clq1[2, 2, 2, 2] + 
   (-6.65469814296519*^-6*LL + 0.00001895932101018361*LL^2 + 
     0.000011831303424835442*NLL)*Clq1[2, 2, 3, 3] + 
   (5.060957510917227*^-6*LL + 2.6063303717158903*^-6*LL^2 + 
     2.678430290730523*^-7*NLL)*Clq1[3, 3, 1, 1] + 
   (5.060957510917227*^-6*LL + 2.6063303717158903*^-6*LL^2 + 
     2.678430290730523*^-7*NLL)*Clq1[3, 3, 2, 2] + 
   (0.000014895424957421127*LL - 9.67056950682887*^-6*LL^2 - 
     0.000014082579445434536*NLL)*Clq1[3, 3, 3, 3] + 
   (8.790687425074172*^-7*LL + 1.0510306016097127*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[1, 1, 1, 1] + 
   (8.790687425074172*^-7*LL + 1.0510306016097127*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[1, 1, 2, 2] + 
   (0.0014230430416293188 - 0.0036836697160263485*LL + 
     0.000021153008123652056*LL^2 - 0.00020219191168929532*NLL)*
    Clq3[1, 1, 3, 3] + (8.790687425074172*^-7*LL + 1.0510306016097127*^-6*
      LL^2 - 1.0186532206835696*^-6*NLL)*Clq3[2, 2, 1, 1] + 
   (8.790687425074172*^-7*LL + 1.0510306016097127*^-6*LL^2 - 
     1.0186532206835696*^-6*NLL)*Clq3[2, 2, 2, 2] + 
   (0.0014230430416293188 - 0.0036836697160263485*LL + 
     0.000021153008123652056*LL^2 - 0.00020219191168929532*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000615856181712974 - 0.0006606276108374867*LL - 
     3.5906170779722735*^-6*LL^2 - 0.00003307626311134734*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000615856181712974 - 0.0006606276108374867*LL - 
     3.5906170779722735*^-6*LL^2 - 0.00003307626311134734*NLL)*
    Clq3[3, 3, 2, 2] + (-0.0014576195191886097 + 0.003757809554143177*LL - 
     0.0000171219186640241*LL^2 + 0.0002154945052863267*NLL)*
    Clq3[3, 3, 3, 3] + (-5.32477783688373*^-7*LL - 2.781989895040298*^-7*
      LL^2 + 7.125115955209888*^-8*NLL)*Clu[1, 1, 1, 1] + 
   (-5.32477783688373*^-7*LL - 2.781989895040298*^-7*LL^2 + 
     7.125115955209888*^-8*NLL)*Clu[1, 1, 2, 2] + 
   (-5.3527237633173*^-6*LL - 5.2218060803683795*^-6*LL^2 + 
     0.000014226064573623372*NLL)*Clu[1, 1, 3, 3] + 
   (-5.32477783688373*^-7*LL - 2.781989895040298*^-7*LL^2 + 
     7.125115955209888*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-5.32477783688373*^-7*LL - 2.781989895040298*^-7*LL^2 + 
     7.125115955209888*^-8*NLL)*Clu[2, 2, 2, 2] + 
   (-5.3527237633173*^-6*LL - 5.2218060803683795*^-6*LL^2 + 
     0.000014226064573623372*NLL)*Clu[2, 2, 3, 3] + 
   (1.898474061496082*^-7*LL + 3.3730691136901876*^-8*LL^2 - 
     3.274689505697086*^-7*NLL)*Clu[3, 3, 1, 1] + 
   (1.898474061496082*^-7*LL + 3.3730691136901876*^-8*LL^2 - 
     3.274689505697086*^-7*NLL)*Clu[3, 3, 2, 2] + 
   (-2.590774076815468*^-6*LL - 4.909876399727447*^-6*LL^2 - 
     0.000017547975919978812*NLL)*Clu[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 3.6429443315215325*^-24*LL)*Cqd8[2, 2, 3, 3] + 
   (0. - 2.331484372173781*^-22*LL^2)*Cqd8[3, 3, 1, 1] + 
   (0. - 2.331484372173781*^-22*LL^2)*Cqd8[3, 3, 2, 2] + 
   (0. - 2.331484372173781*^-22*LL^2)*Cqd8[3, 3, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[1, 1, 3, 3] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 1, 1] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 2, 2] + 
   (1.2330227358264023*^-7 + 7.465398390428186*^-8*LL)*LL*Cqe[2, 2, 3, 3] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (1.5143335964152144*^-6 + 5.0182610747686315*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-8.440119942087256*^-10*LL + 1.1778876826541574*^-7*LL^2 - 
     1.9244275216969762*^-7*NLL)*Cqq1[1, 1, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqq1[1, 1, 2, 2] + (-3.028667192830988*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[1, 1, 3, 3] + (2.449165231768717*^-7*LL + 
     3.8488550433939525*^-7*LL^2 - 3.8488550433939525*^-7*NLL)*
    Cqq1[1, 2, 2, 1] + (-1.4717649035804311*^-6*LL + 
     3.6655141890439195*^-6*LL^2 - 3.6655141890439195*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-8.440119942087256*^-10*LL + 
     1.1778876826541574*^-7*LL^2 - 1.9244275216969762*^-7*NLL)*
    Cqq1[2, 2, 2, 2] + (-3.028667192830988*^-6 - 0.000010036522149537263*LL)*
    LL*Cqq1[2, 2, 3, 3] + (-1.4717649035804311*^-6*LL + 
     3.6655141890439195*^-6*LL^2 - 3.6655141890439195*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.000438307283747713*LL - 0.0003884169683970754*
      LL^2 + 0.000051088095944313864*NLL)*Cqq1[3, 3, 3, 3] + 
   (6.533920658030605*^-7*LL + 9.870984221499164*^-7*LL^2 + 
     2.4221207477255223*^-7*NLL)*Cqq3[1, 1, 1, 1] + 
   (1.716103686226517*^-6 + 2.458620993844935*^-6*LL)*LL*Cqq3[1, 1, 2, 2] + 
   (-5.801922228651613*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[1, 1, 3, 3] + 
   (-4.0931955462039757*^-7*LL - 4.844241495451045*^-7*LL^2 + 
     4.844241495451045*^-7*NLL)*Cqq3[1, 2, 2, 1] + 
   (-5.473465583068948*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[1, 3, 3, 1] + 
   (6.533920658030605*^-7*LL + 9.870984221499164*^-7*LL^2 + 
     2.4221207477255223*^-7*NLL)*Cqq3[2, 2, 2, 2] + 
   (-5.801922228651613*^-6 + 0.00003202960728380078*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-5.473465583068948*^-7*LL - 0.000010356528955402092*LL^2 + 
     0.000010356528955402092*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.0003058751064010069*LL - 0.00014299752223731536*LL^2 + 
     0.00017379781902419376*NLL)*Cqq3[3, 3, 3, 3] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[1, 1, 1, 1] + (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*
    LL*Cqu1[1, 1, 2, 2] + (8.782453939458495*^-7 + 4.794299123055786*^-6*LL)*
    LL*Cqu1[1, 1, 3, 3] + (-2.4660454716528877*^-7 - 
     1.4930796780856372*^-7*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-2.4660454716528877*^-7 - 1.4930796780856372*^-7*LL)*LL*
    Cqu1[2, 2, 2, 2] + (8.782453939458495*^-7 + 4.794299123055786*^-6*LL)*LL*
    Cqu1[2, 2, 3, 3] + (-3.028667192830988*^-6 - 0.000010036522149537263*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-3.028667192830988*^-6 - 
     0.000010036522149537263*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.0003759972816292341*LL + 0.00032227408922845573*LL^2 + 
     6.17005827706807*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[1, 1, 2, 2] + 
   (0. - 2.914355465217226*^-23*LL)*Cqu8[1, 1, 3, 3] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 1, 1] + 
   (0. - 7.285888663043065*^-24*LL)*Cqu8[2, 2, 2, 2] + 
   (0. - 2.914355465217226*^-23*LL)*Cqu8[2, 2, 3, 3] + 
   (-2.331484372173781*^-22 + 4.662968744347562*^-22*LL)*LL*
    Cqu8[3, 3, 1, 1] + (-2.331484372173781*^-22 + 4.662968744347562*^-22*LL)*
    LL*Cqu8[3, 3, 2, 2] + (0. - 1.4921499981912197*^-20*LL^2 + 
     8.226744369424093*^-6*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.002159912029319475 + 0.003625979478215969*LL - 
     0.00019105183597682446*LL^2 + 0.0001335622640324578*NLL)*CuB[3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 1, 1] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 2, 2] + 
   (2.4660454716528046*^-7 + 1.4930796780856372*^-7*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 1, 1] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-8.782453939455821*^-7 - 4.794299123055786*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 7.285888663043065*^-24*LL)*Cud8[2, 2, 3, 3] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 5.828710930434452*^-23*LL)*Cud8[3, 3, 3, 3] + 
   (0.000035642628393072287*LL - 0.00004138815723998925*LL^2 - 
     0.0005324312897056256*NLL)*CuG[3, 3] - 0.00003708899318183039*NLL*
    CuH[3, 3] + (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-9.86418188661155*^-7 - 5.972318712342549*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (3.512981575783398*^-6 + 0.000019177196492223144*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-3.2880606288705176*^-7*LL - 1.990772904114183*^-7*LL^2 + 
     1.990772904114183*^-7*NLL)*Cuu[1, 2, 2, 1] + 
   (1.1709938585944656*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-6.576121257741035*^-7*LL - 3.981545808228366*^-7*LL^2 + 
     9.953864520570915*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (3.512981575783398*^-6 + 0.000019177196492223144*LL)*LL*Cuu[2, 2, 3, 3] + 
   (1.1709938585944656*^-6*LL + 6.392398830741046*^-6*LL^2 - 
     6.392398830741046*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0005276350112568024*LL - 0.0004105215891457176*LL^2 + 
     0.0001026303972864294*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000679587606870873 + 0.0032283557474955065*LL - 
     0.00017036198243442925*LL^2 - 0.00006412433156435808*NLL)*CuW[3, 3], 
 GamWhad -> CHB*(-0.00006629397520730319 + 0.0004229347792073863*LL - 
     0.000011181120813938344*LL^2 - 0.000014689734038431734*NLL) + 
   CW*(-0.0003722920563662987 + 0.0004395198748859046*LL - 
     0.000017306853381629952*LL^2 - 4.439426724607557*^-6*NLL) + 
   CHW*(-0.0001147202883424826 + 0.00043005333297236123*LL - 
     0.00001193163519216147*LL^2 + 3.1109625291828218*^-6*NLL) + 
   CHbox*(-0.00008207566580378334 + 0.00046488777709565674*LL - 
     0.0000690058174271502*LL^2 + 0.00005232234267892098*NLL) + 
   CHD*(-0.06838403189133857 + 0.006447188405195613*LL - 
     0.00030938737308600377*LL^2 + 0.00016776543824045811*NLL) + 
   CHWB*(-0.1451393926255406 + 0.00741673924957265*LL - 
     0.00018981406185461402*LL^2 + 0.0001723039172564481*NLL) + 
   0.00004750043854783656*CG*NLL - 0.0000233608714169688*CHG*NLL + 
   (-1.5860952225867913*^-7*LL - 9.603093582723258*^-8*LL^2 + 
     2.4007733956808146*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-2.3791428338801866*^-7 - 1.4404640374084887*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-2.3791428338801866*^-7 - 1.4404640374084887*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-7.930476112933956*^-8*LL - 4.801546791361629*^-8*LL^2 + 
     4.801546791361629*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-7.930476112933956*^-8*LL - 4.801546791361629*^-8*LL^2 + 
     4.801546791361629*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-1.5860952225867913*^-7*LL - 9.603093582723258*^-8*LL^2 + 
     2.4007733956808146*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-2.3791428338801866*^-7 - 1.4404640374084887*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-7.930476112933956*^-8*LL - 4.801546791361629*^-8*LL^2 + 
     4.801546791361629*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-1.5860952225867913*^-7*LL - 9.603093582723258*^-8*LL^2 + 
     2.4007733956808146*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-2.3791428338801866*^-7*LL - 1.440464037408489*^-7*LL^2 + 
     7.202320187042445*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-4.758285667760373*^-7*LL - 2.880928074816978*^-7*LL^2 + 
     1.440464037408489*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-4.758285667760373*^-7*LL - 2.880928074816978*^-7*LL^2 + 
     1.440464037408489*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-2.3791428338801866*^-7*LL - 1.440464037408489*^-7*LL^2 + 
     7.202320187042445*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-4.758285667760373*^-7*LL - 2.880928074816978*^-7*LL^2 + 
     1.440464037408489*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-2.3791428338801866*^-7*LL - 1.440464037408489*^-7*LL^2 + 
     7.202320187042445*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[2, 2, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[3, 3, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 - 4.430074560058349*^-6*NLL)*CHd[1, 1] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 - 4.430074560058349*^-6*NLL)*CHd[2, 2] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 - 4.430074560058349*^-6*NLL)*CHd[3, 3] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 + 3.1160483040616877*^-7*NLL)*CHe[1, 1] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 + 3.1160483040616877*^-7*NLL)*CHe[2, 2] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358833*^-6*LL^2 + 3.1160483040616877*^-7*NLL)*CHe[3, 3] + 
   (-0.00020989865279715469 - 0.000136131807952918*LL + 
     6.9782904574516805*^-6*LL^2 + 3.6219521294620404*^-7*NLL)*CHl1[1, 1] + 
   (-0.00020989865279715469 - 0.000136131807952918*LL + 
     6.9782904574516805*^-6*LL^2 + 3.6219521294620404*^-7*NLL)*CHl1[2, 2] + 
   (-0.00011017333389676565 - 0.00013950907250987734*LL + 
     7.081400895358834*^-6*LL^2 - 7.892046770169903*^-7*NLL)*CHl1[3, 3] + 
   (-0.10316772155911706 + 0.002174347023055356*LL - 
     0.00003312808444881884*LL^2 + 0.00017996009280429371*NLL)*CHl3[1, 1] + 
   (-0.10316772155911706 + 0.002174347023055356*LL - 
     0.00003312808444881884*LL^2 + 0.00017996009280429371*NLL)*CHl3[2, 2] + 
   (0.00017238612456266816 + 0.0001381715895611277*LL - 
     4.900208523439298*^-6*LL^2 + 2.725417536164741*^-6*NLL)*CHl3[3, 3] + 
   (0.0001176205440329683 + 0.00013924511693766747*LL - 
     7.0767548798940976*^-6*LL^2 + 6.015648234136496*^-6*NLL)*CHq1[1, 1] + 
   (0.0001176205440329683 + 0.00013924511693766747*LL - 
     7.0767548798940976*^-6*LL^2 + 6.015648234136496*^-6*NLL)*CHq1[2, 2] + 
   (-0.004699699683558797 + 0.01032042201279271*LL - 
     0.0007405843152358592*LL^2 + 0.0003126765414960935*NLL)*CHq1[3, 3] + 
   (0.06236441036730869 - 0.000857309199500168*LL + 
     2.2321633850265465*^-6*LL^2 - 0.00007936792936405766*NLL)*CHq3[1, 1] + 
   (0.062364410367308686 - 0.0008573091995001677*LL + 
     2.2321633850265465*^-6*LL^2 - 0.00007936792936405766*NLL)*CHq3[2, 2] + 
   (0.0026972953790569297 + 0.00007508279053648274*LL + 
     0.00024422903217254376*LL^2 + 0.0001903500918289257*NLL)*CHq3[3, 3] + 
   (0.0002203466677935313 + 0.0002790181450197547*LL - 
     0.000014162801790717666*LL^2 + 9.076218725727972*^-6*NLL)*CHu[1, 1] + 
   (0.0002203466677935313 + 0.0002790181450197547*LL - 
     0.000014162801790717666*LL^2 + 9.076218725727972*^-6*NLL)*CHu[2, 2] + 
   (0.005505897698207684 - 0.009983643042488126*LL + 
     0.0007959021563282132*LL^2 - 0.00024851737769797686*NLL)*CHu[3, 3] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[1, 1, 1, 1] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[1, 1, 2, 2] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[1, 1, 3, 3] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[2, 2, 1, 1] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[2, 2, 2, 2] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cld[2, 2, 3, 3] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cld[3, 3, 1, 1] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cld[3, 3, 2, 2] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cld[3, 3, 3, 3] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (2.5685672016707074*^-7*LL + 1.341976739438791*^-7*LL^2 - 
     3.437014596905055*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-1.1895714169400933*^-7 - 7.202320187042443*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (1.369660805116582*^-6*LL + 7.827370335695764*^-7*LL^2 - 
     1.882950653463463*^-6*NLL)*Cll[1, 1, 1, 1] + 
   (-0.001591705545618183 - 0.0016359466945383018*LL - 
     7.927988385819375*^-6*LL^2 - 7.296159824935563*^-6*NLL)*
    Cll[1, 1, 2, 2] + (5.137134403341415*^-7*LL + 2.683953478877584*^-7*
      LL^2 - 6.874029193810101*^-8*NLL)*Cll[1, 1, 3, 3] + 
   (0.10096227315247105 + 0.0005959894632488162*LL + 
     0.000014709234008433717*LL^2 + 8.386713484746523*^-6*NLL)*
    Cll[1, 2, 2, 1] + (7.235013398031989*^-7*LL + 4.7219521599418026*^-7*
      LL^2 - 1.8440870937081487*^-6*NLL)*Cll[1, 3, 3, 1] + 
   (1.369660805116582*^-6*LL + 7.827370335695764*^-7*LL^2 - 
     1.882950653463463*^-6*NLL)*Cll[2, 2, 2, 2] + 
   (5.137134403341415*^-7*LL + 2.683953478877584*^-7*LL^2 - 
     6.874029193810101*^-8*NLL)*Cll[2, 2, 3, 3] + 
   (7.235013398031989*^-7*LL + 4.7219521599418026*^-7*LL^2 - 
     1.8440870937081487*^-6*NLL)*Cll[2, 3, 3, 2] + 
   (-1.3244602497926265*^-7*LL - 4.2146469687637956*^-8*LL^2 - 
     2.987673218278648*^-8*NLL)*Cll[3, 3, 3, 3] + 
   (5.370855928129338*^-7*LL + 2.728791490508816*^-7*LL^2 + 
     7.743753398960235*^-8*NLL)*Clq1[1, 1, 1, 1] + 
   (5.370855928129338*^-7*LL + 2.728791490508816*^-7*LL^2 + 
     7.743753398960235*^-8*NLL)*Clq1[1, 1, 2, 2] + 
   (-6.420188751781737*^-6*LL + 0.000018291200724042173*LL^2 + 
     0.00001141437215259308*NLL)*Clq1[1, 1, 3, 3] + 
   (5.370855928129338*^-7*LL + 2.728791490508816*^-7*LL^2 + 
     7.743753398960235*^-8*NLL)*Clq1[2, 2, 1, 1] + 
   (5.370855928129338*^-7*LL + 2.728791490508816*^-7*LL^2 + 
     7.743753398960235*^-8*NLL)*Clq1[2, 2, 2, 2] + 
   (-6.420188751781737*^-6*LL + 0.000018291200724042173*LL^2 + 
     0.00001141437215259308*NLL)*Clq1[2, 2, 3, 3] + 
   (9.128994546740139*^-7*LL + 4.791000248651852*^-7*LL^2 + 
     4.306738802055175*^-8*NLL)*Clq1[3, 3, 1, 1] + 
   (9.128994546740139*^-7*LL + 4.791000248651852*^-7*LL^2 + 
     4.306738802055175*^-8*NLL)*Clq1[3, 3, 2, 2] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Clq1[3, 3, 3, 3] + 
   (-0.00009902560180296515 - 0.00010833091663163744*LL + 
     3.707568090777579*^-7*LL^2 - 3.3887383481099657*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00009902560180296515 - 0.00010833091663163743*LL + 
     3.707568090777579*^-7*LL^2 - 3.3887383481099657*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.0013728954691685613 - 0.0036791361417391117*LL + 
     0.000020407583019412536*LL^2 - 0.0001956218931666818*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00009902560180296515 - 0.00010833091663163744*LL + 
     3.707568090777579*^-7*LL^2 - 3.3887383481099657*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00009902560180296515 - 0.00010833091663163743*LL + 
     3.707568090777579*^-7*LL^2 - 3.3887383481099657*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.0013728954691685613 - 0.0036791361417391117*LL + 
     0.000020407583019412536*LL^2 - 0.0001956218931666818*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00009902560180296515 - 0.00010945491236517542*LL - 
     2.4790581836515217*^-7*LL^2 - 1.8508236626468492*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00009902560180296515 - 0.0001094549123651754*LL - 
     2.4790581836515217*^-7*LL^2 - 1.8508236626468492*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-9.329107303812709*^-7*LL + 
     5.150149062349163*^-6*LL^2 + 1.274532282960992*^-22*NLL)*
    Clq3[3, 3, 3, 3] + (-5.137134403341415*^-7*LL - 
     2.6839534788775814*^-7*LL^2 + 6.874029193810114*^-8*NLL)*
    Clu[1, 1, 1, 1] + (-5.137134403341415*^-7*LL - 2.6839534788775814*^-7*
      LL^2 + 6.874029193810114*^-8*NLL)*Clu[1, 1, 2, 2] + 
   (-5.1640955244383655*^-6*LL - 5.037791337924973*^-6*LL^2 + 
     0.000013724742699886935*NLL)*Clu[1, 1, 3, 3] + 
   (-5.137134403341415*^-7*LL - 2.6839534788775814*^-7*LL^2 + 
     6.874029193810114*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-5.137134403341415*^-7*LL - 2.6839534788775814*^-7*LL^2 + 
     6.874029193810114*^-8*NLL)*Clu[2, 2, 2, 2] + 
   (-5.1640955244383655*^-6*LL - 5.037791337924973*^-6*LL^2 + 
     0.000013724742699886935*NLL)*Clu[2, 2, 3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Clu[3, 3, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Clu[3, 3, 2, 2] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Clu[3, 3, 3, 3] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[1, 1, 1, 1] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[1, 1, 2, 2] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[1, 1, 3, 3] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[2, 2, 1, 1] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[2, 2, 2, 2] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqd1[2, 2, 3, 3] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[1, 1, 1, 1] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[1, 1, 2, 2] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[1, 1, 3, 3] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[2, 2, 1, 1] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[2, 2, 2, 2] + 
   (8.834031320274496*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqd8[2, 2, 3, 3] + 
   (3.74887270606824*^-23 - 1.499549082427296*^-22*LL)*LL*Cqd8[3, 3, 1, 1] + 
   (3.74887270606824*^-23 - 1.499549082427296*^-22*LL)*LL*Cqd8[3, 3, 2, 2] + 
   (3.74887270606824*^-23 - 1.499549082427296*^-22*LL)*LL*Cqd8[3, 3, 3, 3] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[1, 1, 1, 1] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[1, 1, 2, 2] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[1, 1, 3, 3] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[2, 2, 1, 1] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[2, 2, 2, 2] + 
   (1.1439405520291079*^-7*LL + 6.27311709409588*^-8*LL^2 - 
     2.6327420966819288*^-8*NLL)*Cqe[2, 2, 3, 3] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (1.4609689745908467*^-6 + 4.84141919190764*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-0.00004769851664971056 - 0.00008418966262761143*LL + 
     0.000011979809740745559*LL^2 - 5.283388648849072*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (9.362402856229613*^-6*LL + 4.889547967067729*^-6*
      LL^2 + 9.380473917157298*^-7*NLL)*Cqq1[1, 1, 2, 2] + 
   (7.894215886424552*^-6*LL - 0.000023779703121116032*LL^2 - 
     0.000013375694573063003*NLL)*Cqq1[1, 1, 3, 3] + 
   (-0.00009539703329942112 - 0.0001777417281114525*LL + 
     0.000019070071514423383*LL^2 - 0.000011504824689413874*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.0005417278992072237 + 0.0006595413699445335*LL - 
     0.00004500716687672654*LL^2 - 0.000015404112719500516*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00004769851664971056 - 0.00008418966262761141*LL + 
     0.000011979809740745559*LL^2 - 5.283388648849072*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (7.894215886424552*^-6*LL - 0.000023779703121116032*
      LL^2 - 0.000013375694573063003*NLL)*Cqq1[2, 2, 3, 3] + 
   (-0.0005417278992072237 + 0.0006595413699445335*LL - 
     0.00004500716687672654*LL^2 - 0.000015404112719500516*NLL)*
    Cqq1[2, 3, 3, 2] + (0.00042286147808420337*LL - 
     0.00037472928116775674*LL^2 + 0.00004928776811282653*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0005464550941680803 - 0.0005582505209035407*LL - 
     3.3223585486080415*^-6*LL^2 - 0.00001556623498255624*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0011883072216355818 - 0.0013254422127749919*LL - 
     4.677823585708254*^-6*LL^2 - 0.00005647066047914028*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.0014062534829406583 + 0.0037889909423182676*LL + 
     7.342125454355024*^-6*LL^2 + 0.00016198500191280055*NLL)*
    Cqq3[1, 1, 3, 3] + (0.0000953970332994211 + 0.00020894117096791027*LL - 
     1.966893511507827*^-6*LL^2 + 0.000025338190514027802*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0005417278992072239 - 0.0006302306128698162*LL + 
     0.00003607577114175105*LL^2 + 8.42241895868677*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0005464550941680803 - 0.0005582505209035406*LL - 
     3.3223585486080415*^-6*LL^2 - 0.00001556623498255624*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0014062534829406585 + 0.0037889909423182667*LL + 
     7.342125454355024*^-6*LL^2 + 0.00016198500191280055*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0005417278992072239 - 0.0006302306128698161*LL + 
     0.00003607577114175105*LL^2 + 8.42241895868677*^-6*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00029509616745575603*LL - 
     0.00013795833621248934*LL^2 + 0.0001676732405904603*NLL)*
    Cqq3[3, 3, 3, 3] + (-2.287881104058216*^-7*LL - 
     1.254623418819176*^-7*LL^2 + 5.2654841933638575*^-8*NLL)*
    Cqu1[1, 1, 1, 1] + (-2.287881104058216*^-7*LL - 
     1.254623418819176*^-7*LL^2 + 5.2654841933638575*^-8*NLL)*
    Cqu1[1, 1, 2, 2] + (1.1226596012639937*^-6*LL + 
     4.643933648155298*^-6*LL^2 - 8.25417611941888*^-6*NLL)*
    Cqu1[1, 1, 3, 3] + (-2.287881104058216*^-7*LL - 
     1.254623418819176*^-7*LL^2 + 5.2654841933638575*^-8*NLL)*
    Cqu1[2, 2, 1, 1] + (-2.287881104058216*^-7*LL - 
     1.254623418819176*^-7*LL^2 + 5.2654841933638575*^-8*NLL)*
    Cqu1[2, 2, 2, 2] + (1.1226596012639937*^-6*LL + 
     4.643933648155298*^-6*LL^2 - 8.25417611941888*^-6*NLL)*
    Cqu1[2, 2, 3, 3] + (-2.9219379491816935*^-6 - 9.68283838381528*^-6*LL)*LL*
    Cqu1[3, 3, 1, 1] + (-2.9219379491816935*^-6 - 9.68283838381528*^-6*LL)*LL*
    Cqu1[3, 3, 2, 2] + (-0.00036274726010918095*LL + 
     0.0003109172554792074*LL^2 + 5.952627436619205*^-6*NLL)*
    Cqu1[3, 3, 3, 3] + (8.834031320274496*^-7*LL + 4.3260872994386676*^-7*
      LL^2 + 7.390399136541057*^-7*NLL)*Cqu8[1, 1, 1, 1] + 
   (8.834031320274496*^-7*LL + 4.3260872994386676*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqu8[1, 1, 2, 2] + 
   (8.834031320274494*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541048*^-7*NLL)*Cqu8[1, 1, 3, 3] + 
   (8.834031320274496*^-7*LL + 4.3260872994386676*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqu8[2, 2, 1, 1] + 
   (8.834031320274496*^-7*LL + 4.3260872994386676*^-7*LL^2 + 
     7.390399136541057*^-7*NLL)*Cqu8[2, 2, 2, 2] + 
   (8.834031320274494*^-7*LL + 4.3260872994386666*^-7*LL^2 + 
     7.390399136541048*^-7*NLL)*Cqu8[2, 2, 3, 3] + 
   (-7.49774541213648*^-23 + 2.999098164854592*^-22*LL)*LL*Cqu8[3, 3, 1, 1] + 
   (-7.49774541213648*^-23 + 2.999098164854592*^-22*LL)*LL*Cqu8[3, 3, 2, 2] + 
   (-1.919422825506939*^-20*LL - 9.597114127534695*^-21*LL^2 + 
     7.936836582158943*^-6*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.002083797434166298 + 0.0036194169415251*LL - 
     0.00018431923161551218*LL^2 + 0.00013702195900003298*NLL)*CuB[3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[2, 2, 1, 1] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[2, 2, 2, 2] + 
   (2.3791428338801866*^-7 + 1.4404640374084887*^-7*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Cud1[3, 3, 1, 1] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-8.472963128263501*^-7 - 4.625349586296366*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 9.3721817651706*^-24*LL)*Cud8[2, 2, 3, 3] + 
   (0. - 5.62330905910236*^-23*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 5.62330905910236*^-23*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 5.62330905910236*^-23*LL)*Cud8[3, 3, 3, 3] + 
   (0.00003438659379837234*LL - 0.00003992965208343881*LL^2 - 
     0.0005136685847839831*NLL)*CuG[3, 3] - 0.00003578198916391056*NLL*
    CuH[3, 3] + (-6.344380890347165*^-7*LL - 3.8412374330893033*^-7*LL^2 + 
     9.603093582723258*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-9.516571335520747*^-7 - 5.761856149633955*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (3.3891852513054003*^-6 + 0.000018501398345185465*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-3.1721904451735825*^-7*LL - 1.9206187165446517*^-7*LL^2 + 
     1.9206187165446517*^-7*NLL)*Cuu[1, 2, 2, 1] + 
   (1.1297284171018005*^-6*LL + 6.167132781728487*^-6*LL^2 - 
     6.167132781728487*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-6.344380890347165*^-7*LL - 3.8412374330893033*^-7*LL^2 + 
     9.603093582723258*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (3.3891852513054003*^-6 + 0.000018501398345185465*LL)*LL*Cuu[2, 2, 3, 3] + 
   (1.1297284171018005*^-6*LL + 6.167132781728487*^-6*LL^2 - 
     6.167132781728487*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0005090413256227128*LL - 0.0003960549422937577*LL^2 + 
     0.00009901373557343942*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0006556391613481212 + 0.003225479206670579*LL - 
     0.00016435848176103615*LL^2 - 0.000054393903751049684*NLL)*CuW[3, 3], 
 SigmaZ -> CHD*(0.0009235507606045902 - 0.00005023921495911184*LL + 
     8.550188516613048*^-7*LL^2 - 4.258566644686188*^-6*NLL) + 
   CHbox*(4.0329506270451875*^-7 - 5.56682176637432*^-6*LL - 
     4.986115901815902*^-7*LL^2 - 2.0077412551845627*^-6*NLL) + 
   CHWB*(0.003984571432054623 - 0.0002040890687431469*LL + 
     4.547796290074189*^-6*LL^2 - 1.410612072310193*^-6*NLL) + 
   CHB*(1.588351735097724*^-6 - 0.000011539711948770905*LL + 
     2.6789089943951404*^-7*LL^2 - 3.343806449410537*^-7*NLL) + 
   CHW*(1.5883517350977241*^-6 - 0.000010928867603079867*LL + 
     2.8587263625912213*^-7*LL^2 + 6.798841426484879*^-7*NLL) + 
   CW*(0.00003316241469026358 - 0.000013587274061698097*LL + 
     4.1465865506908663*^-7*LL^2 + 1.7103573376850136*^-6*NLL) - 
   0.0000252093475418273*CG*NLL + 0.000012398039774669158*CHG*NLL + 
   (2.1742112344308253*^-6 + 3.0684944341838526*^-6*LL - 
     8.700795090437277*^-8*LL^2 + 6.695483789434257*^-8*NLL)*
    Cdd[1, 1, 1, 1] + (3.836843354877024*^-6 + 4.7813319363006654*^-6*LL - 
     2.3467003562687847*^-8*LL^2 + 1.306301305545873*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (3.836843354877024*^-6 + 4.7813319363006654*^-6*LL - 
     2.3467003562687847*^-8*LL^2 + 1.306301305545873*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (5.115791139840921*^-7 + 1.3556569320670613*^-6*LL - 
     1.5054889824605765*^-7*LL^2 + 3.2795452340978126*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (5.115791139840921*^-7 + 1.3556569320670613*^-6*LL - 
     1.5054889824605765*^-7*LL^2 + 3.2795452340978126*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (2.1742112344308253*^-6 + 3.0684944341838526*^-6*LL - 
     8.700795090437277*^-8*LL^2 + 6.695483789434257*^-8*NLL)*
    Cdd[2, 2, 2, 2] + (3.836843354877024*^-6 + 4.7813319363006654*^-6*LL - 
     2.3467003562687847*^-8*LL^2 + 1.306301305545873*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (5.115791139840921*^-7 + 1.3556569320670613*^-6*LL - 
     1.5054889824605765*^-7*LL^2 + 3.2795452340978126*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (2.1742112344308253*^-6 + 3.0684944341838526*^-6*LL - 
     8.700795090437277*^-8*LL^2 + 6.695483789434257*^-8*NLL)*
    Cdd[3, 3, 3, 3] + (-0.00004590948171232786 - 0.00005439495393208828*LL + 
     4.6145541479549686*^-7*LL^2 - 1.9355992109072896*^-6*NLL)*
    Ced[1, 1, 1, 1] + (-0.00004590948171232786 - 0.00005439495393208828*LL + 
     4.6145541479549686*^-7*LL^2 - 1.9355992109072896*^-6*NLL)*
    Ced[1, 1, 2, 2] + (-0.00004590948171232786 - 0.00005439495393208828*LL + 
     4.6145541479549686*^-7*LL^2 - 1.9355992109072896*^-6*NLL)*
    Ced[1, 1, 3, 3] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[2, 2, 1, 1] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[2, 2, 2, 2] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[2, 2, 3, 3] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[3, 3, 1, 1] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[3, 3, 2, 2] + (4.425273707907983*^-6 + 5.173601610139418*^-6*LL - 
     4.034814663112248*^-8*LL^2 + 1.5943151954694818*^-7*NLL)*
    Ced[3, 3, 3, 3] + (-0.00013123233914299868 - 0.00022164147433395895*LL + 
     2.609648239079058*^-6*LL^2 + 8.666089665065594*^-7*NLL)*
    Cee[1, 1, 1, 1] + (-0.00012152736310924762 - 0.0002057261174969526*LL + 
     2.4223585947966318*^-6*LL^2 + 8.557472245075546*^-7*NLL)*
    Cee[1, 1, 2, 2] + (-0.00012152736310924762 - 0.0002057261174969526*LL + 
     2.4223585947966318*^-6*LL^2 + 8.557472245075546*^-7*NLL)*
    Cee[1, 1, 3, 3] + (9.704976033729513*^-6 + 0.0000159153568370065*LL - 
     1.872896442824267*^-7*LL^2 - 1.0861741999004627*^-8*NLL)*
    Cee[2, 2, 2, 2] + (0.000019409952067459026 + 0.000031830713674013*LL - 
     3.7457928856485347*^-7*LL^2 - 2.1723483998009258*^-8*NLL)*
    Cee[2, 2, 3, 3] + (9.704976033729513*^-6 + 0.0000159153568370065*LL - 
     1.872896442824267*^-7*LL^2 - 1.0861741999004627*^-8*NLL)*
    Cee[3, 3, 3, 3] + (0.00009181896342463828 + 0.00010968066154570752*LL - 
     3.8185453719669083*^-7*LL^2 + 4.0555219076216*^-6*NLL)*Ceu[1, 1, 1, 1] + 
   (0.00009181896342463828 + 0.00010968066154570752*LL - 
     3.8185453719669083*^-7*LL^2 + 4.0555219076216*^-6*NLL)*Ceu[1, 1, 2, 2] + 
   (0.0023422566723507107 - 0.0037208471630177623*LL + 
     0.00008828213440047409*LL^2 - 0.00017714772094379628*NLL)*
    Ceu[1, 1, 3, 3] + (-8.850547415817859*^-6 - 0.00001043470999049045*LL + 
     2.945985741529223*^-8*LL^2 - 3.3197046270062765*^-7*NLL)*
    Ceu[2, 2, 1, 1] + (-8.850547415817859*^-6 - 0.00001043470999049045*LL + 
     2.945985741529223*^-8*LL^2 - 3.3197046270062765*^-7*NLL)*
    Ceu[2, 2, 2, 2] + (-0.00017321603057976088 + 0.0002683130402035299*LL - 
     6.452509342010772*^-6*LL^2 + 0.000013072500763151175*NLL)*
    Ceu[2, 2, 3, 3] + (-8.850547415817859*^-6 - 0.00001043470999049045*LL + 
     2.945985741529223*^-8*LL^2 - 3.3197046270062765*^-7*NLL)*
    Ceu[3, 3, 1, 1] + (-8.850547415817859*^-6 - 0.00001043470999049045*LL + 
     2.945985741529223*^-8*LL^2 - 3.3197046270062765*^-7*NLL)*
    Ceu[3, 3, 2, 2] + (-0.00017321603057976088 + 0.0002683130402035299*LL - 
     6.452509342010772*^-6*LL^2 + 0.000013072500763151175*NLL)*
    Ceu[3, 3, 3, 3] + (0.0022612942773210477 - 0.00007827279498359034*LL + 
     1.9530749578839162*^-6*LL^2 - 0.000012881430962957746*NLL)*CHd[1, 1] + 
   (0.0022612942773210477 - 0.00007827279498359034*LL + 
     1.9530749578839162*^-6*LL^2 - 0.000012881430962957746*NLL)*CHd[2, 2] + 
   (0.0022612942773210477 - 0.00007827279498359034*LL + 
     1.9530749578839162*^-6*LL^2 - 0.000012881430962957746*NLL)*CHd[3, 3] + 
   (-0.10650594051351521 + 0.0038792430410661285*LL - 
     0.00010106802071569344*LL^2 + 0.0001668187501967718*NLL)*CHe[1, 1] + 
   (0.007680356212886797 - 0.00027554230482441824*LL + 
     7.353409920230187*^-6*LL^2 - 0.000011235015554599113*NLL)*CHe[2, 2] + 
   (0.007680356212886797 - 0.00027554230482441824*LL + 
     7.353409920230187*^-6*LL^2 - 0.000011235015554599113*NLL)*CHe[3, 3] + 
   (0.14099062079619099 - 0.005126086455568686*LL + 
     0.00013357620382696298*LL^2 - 0.00021802118229134762*NLL)*CHl1[1, 1] + 
   (0.007722310390675334 - 0.00027705326797229624*LL + 
     7.3594588094431215*^-6*LL^2 - 0.000016458844077745406*NLL)*CHl1[2, 2] + 
   (0.007720870904767311 - 0.0002770045188286976*LL + 
     7.3579704569365975*^-6*LL^2 - 0.000016442224141422493*NLL)*CHl1[3, 3] + 
   (0.10868099186742998 - 0.002244443044904129*LL + 
     0.00003195061417805961*LL^2 - 0.00020512438041460677*NLL)*CHl3[1, 1] + 
   (-0.023801935447624108 + 0.0004887499496794177*LL - 
     6.588404445414483*^-6*LL^2 + 0.00004509229680921075*NLL)*CHl3[2, 2] + 
   (-0.02551329373011997 + 0.0005224521347615539*LL - 
     6.995861059315704*^-6*LL^2 + 0.00004765059913566057*NLL)*CHl3[3, 3] + 
   (-0.002276310287984387 + 0.00007881255584855406*LL - 
     1.9547550982692564*^-6*LL^2 + 9.185914921220897*^-6*NLL)*CHq1[1, 1] + 
   (-0.002276310287984387 + 0.00007881255584855406*LL - 
     1.9547550982692564*^-6*LL^2 + 9.185914921220897*^-6*NLL)*CHq1[2, 2] + 
   (-0.01234680050224019 + 0.00039394113758189025*LL - 
     0.00001678860360184676*LL^2 + 0.00001608706063533211*NLL)*CHq1[3, 3] + 
   (-0.022556483429757867 + 0.0004533821894557184*LL - 
     4.470210185846484*^-6*LL^2 + 0.00003675777354905519*NLL)*CHq3[1, 1] + 
   (-0.022556483429757867 + 0.0004533821894557184*LL - 
     4.470210185846484*^-6*LL^2 + 0.00003675777354905519*NLL)*CHq3[2, 2] + 
   (-0.012001060454296813 - 0.0002849844125373241*LL + 
     0.000015403511994175007*LL^2 + 0.000026163098466507822*NLL)*CHq3[3, 3] + 
   (-0.004526392381660217 + 0.00015668232704356159*LL - 
     3.9065679566459645*^-6*LL^2 - 1.984346474987478*^-6*NLL)*CHu[1, 1] + 
   (-0.004526392381660217 + 0.00015668232704356159*LL - 
     3.9065679566459645*^-6*LL^2 - 1.984346474987478*^-6*NLL)*CHu[2, 2] + 
   (-0.000013759397629773483 + 0.000050227738912308685*LL - 
     5.234224251244736*^-7*LL^2 + 1.0428654699563608*^-6*NLL)*CHu[3, 3] + 
   (0.00006304962921768188 + 0.00007509156119014685*LL - 
     3.303243587943887*^-7*LL^2 + 2.8366422324308314*^-6*NLL)*
    Cld[1, 1, 1, 1] + (0.00006304962921768188 + 0.00007509156119014685*LL - 
     3.303243587943887*^-7*LL^2 + 2.8366422324308314*^-6*NLL)*
    Cld[1, 1, 2, 2] + (0.00006304962921768188 + 0.00007509156119014685*LL - 
     3.303243587943887*^-7*LL^2 + 2.8366422324308314*^-6*NLL)*
    Cld[1, 1, 3, 3] + (4.425273707907983*^-6 + 5.2173128799469005*^-6*LL - 
     3.94277956561861*^-8*LL^2 + 1.205628713688265*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (4.425273707907983*^-6 + 5.2173128799469005*^-6*LL - 
     3.94277956561861*^-8*LL^2 + 1.205628713688265*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (4.425273707907983*^-6 + 5.2173128799469005*^-6*LL - 
     3.94277956561861*^-8*LL^2 + 1.205628713688265*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (4.425273707907983*^-6 + 5.222737585086679*^-6*LL - 
     3.6451090643136614*^-8*LL^2 + 1.200667538666472*^-7*NLL)*
    Cld[3, 3, 1, 1] + (4.425273707907983*^-6 + 5.222737585086679*^-6*LL - 
     3.6451090643136614*^-8*LL^2 + 1.200667538666472*^-7*NLL)*
    Cld[3, 3, 2, 2] + (4.425273707907983*^-6 + 5.222737585086679*^-6*LL - 
     3.6451090643136614*^-8*LL^2 + 1.200667538666472*^-7*NLL)*
    Cld[3, 3, 3, 3] + (0.00001522172582788113 + 0.00001814870335395116*LL + 
     3.452672437078367*^-8*LL^2 + 1.2586275485286068*^-8*NLL)*
    Cle[1, 1, 1, 1] + (0.00006555648124814411 + 0.00007812486741773843*LL - 
     2.204882002886458*^-7*LL^2 - 5.616431353219853*^-8*NLL)*
    Cle[1, 1, 2, 2] + (0.00006555648124814411 + 0.00007812486741773843*LL - 
     2.204882002886458*^-7*LL^2 - 5.616431353219853*^-8*NLL)*
    Cle[1, 1, 3, 3] + (-0.00004340262968186852 - 0.00005191543988413468*LL + 
     2.1045044493283154*^-7*LL^2 + 3.0386461307997945*^-8*NLL)*
    Cle[2, 2, 1, 1] + (6.932125738373775*^-6 + 8.060724179652479*^-6*LL - 
     4.456447972659792*^-8*LL^2 - 3.8364127709486625*^-8*NLL)*
    Cle[2, 2, 2, 2] + (6.932125738373775*^-6 + 8.060724179652479*^-6*LL - 
     4.456447972659792*^-8*LL^2 - 3.8364127709486625*^-8*NLL)*
    Cle[2, 2, 3, 3] + (-0.00004340262968186852 - 0.000051910015178994905*LL + 
     2.1342714994588096*^-7*LL^2 + 2.989034380581871*^-8*NLL)*
    Cle[3, 3, 1, 1] + (6.932125738373775*^-6 + 8.066148884792258*^-6*LL - 
     4.158777471354843*^-8*LL^2 - 3.886024521166591*^-8*NLL)*
    Cle[3, 3, 2, 2] + (6.932125738373775*^-6 + 8.066148884792258*^-6*LL - 
     4.158777471354843*^-8*LL^2 - 3.886024521166591*^-8*NLL)*
    Cle[3, 3, 3, 3] + (0.00008631212432597262 + 0.00003504178112209408*LL - 
     1.1311072275115672*^-6*LL^2 - 2.619348898193753*^-6*NLL)*
    Cll[1, 1, 1, 1] + (0.0001540885116895438 + 0.0001839117610487457*LL + 
     2.325320014562096*^-7*LL^2 + 1.930752938892425*^-6*NLL)*
    Cll[1, 1, 2, 2] + (0.00013111296249628822 + 0.0001567471901164891*LL + 
     1.1422091169537067*^-7*LL^2 + 1.826428408844939*^-6*NLL)*
    Cll[1, 1, 3, 3] + (-0.0016981494117343223 - 0.00007557918586309622*LL - 
     1.980739197896179*^-6*LL^2 - 3.7971997782678205*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-0.000021114093048888735 - 0.00006574900161423779*LL - 
     1.7752339861802827*^-6*LL^2 - 3.6495228020684516*^-6*NLL)*
    Cll[1, 3, 3, 1] + (0.00002368674512141978 + 0.00005593472514420422*LL - 
     5.418126670255026*^-7*LL^2 + 8.2300278837865*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (0.00001386425147674755 + 0.00001564705686482582*LL - 
     9.165563350500101*^-7*LL^2 - 9.857729632328532*^-7*NLL)*
    Cll[2, 2, 3, 3] + (0.000033509238766114736 + 0.00009624407565953541*LL - 
     1.5516217894883636*^-7*LL^2 + 2.605030256581742*^-6*NLL)*
    Cll[2, 3, 3, 2] + (0.00002368674512141978 + 0.00005595640738015725*LL - 
     5.299058469733437*^-7*LL^2 + 7.96254504970238*^-7*NLL)*Cll[3, 3, 3, 3] + 
   (-0.00006304962921768434 - 0.00007151138083600456*LL + 
     2.4983412719591163*^-6*LL^2 - 3.0294789361133663*^-6*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00006304962921768434 - 0.00007151138083600456*LL + 
     2.4983412719591163*^-6*LL^2 - 3.0294789361133663*^-6*NLL)*
    Clq1[1, 1, 2, 2] + (0.0026433411713338044 - 0.0051508405438167515*LL + 
     0.00011857654347897712*LL^2 - 0.00024487717394999894*NLL)*
    Clq1[1, 1, 3, 3] + (-4.425273707908929*^-6 - 6.406246673662527*^-6*LL - 
     6.713022210163834*^-7*LL^2 - 2.632690078367812*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-4.425273707908929*^-6 - 6.406246673662527*^-6*LL - 
     6.713022210163834*^-7*LL^2 - 2.632690078367812*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (0.00014258299970541425 - 0.0002943023516425615*LL + 
     0.000010220875756309043*LL^2 - 0.000010127743806313113*NLL)*
    Clq1[2, 2, 3, 3] + (-4.4252737079089284*^-6 - 6.411671378802306*^-6*LL - 
     6.742789260294981*^-7*LL^2 - 2.627728903346128*^-7*NLL)*
    Clq1[3, 3, 1, 1] + (-4.4252737079089284*^-6 - 6.411671378802306*^-6*LL - 
     6.742789260294981*^-7*LL^2 - 2.627728903346128*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (0.0001425829997054142 - 0.0002944161127304644*LL + 
     0.000010415017265761618*LL^2 - 9.962982510089536*^-6*NLL)*
    Clq1[3, 3, 3, 3] + (-0.0004383887238170994 - 0.0005232942819907292*LL - 
     2.9812295749572856*^-6*LL^2 - 0.000030364659273663842*NLL)*
    Clq3[1, 1, 1, 1] + (-0.0004383887238170994 - 0.0005232942819907292*LL - 
     2.9812295749572856*^-6*LL^2 - 0.000030364659273663842*NLL)*
    Clq3[1, 1, 2, 2] + (-0.002528142150182676 + 0.003259073670217985*LL + 
     0.00004042120565358254*LL^2 + 0.0002416573328836862*NLL)*
    Clq3[1, 1, 3, 3] + (0.0001471593313244762 + 0.00017392615147436902*LL + 
     1.1354424638774367*^-6*LL^2 + 7.96086344287846*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (0.0001471593313244762 + 0.00017392615147436902*LL + 
     1.1354424638774367*^-6*LL^2 + 7.96086344287846*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.0006167884320974186 - 0.0006934354474062326*LL + 
     7.995569104120135*^-6*LL^2 - 0.0000409806941278965*NLL)*
    Clq3[2, 2, 3, 3] + (0.0001471593313244762 + 0.00017394237583597013*LL + 
     1.1443725789166896*^-6*LL^2 + 7.938664340408298*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (0.0001471593313244762 + 0.00017394237583597013*LL + 
     1.1443725789166896*^-6*LL^2 + 7.938664340408298*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (0.0006366055568639104 - 0.0007543825661582974*LL + 
     8.215803258237965*^-6*LL^2 - 0.000043804407623213296*NLL)*
    Clq3[3, 3, 3, 3] + (-0.00012609925843536869 - 0.00014957193598425628*LL + 
     1.0324395858751131*^-6*LL^2 - 6.472769753415814*^-6*NLL)*
    Clu[1, 1, 1, 1] + (-0.00012609925843536869 - 0.00014957193598425628*LL + 
     1.0324395858751131*^-6*LL^2 - 6.472769753415814*^-6*NLL)*
    Clu[1, 1, 2, 2] + (-0.003102960394696374 + 0.0049555266223837114*LL - 
     0.00014046731369853313*LL^2 + 0.0002081056572391234*NLL)*
    Clu[1, 1, 3, 3] + (-8.850547415817859*^-6 - 0.000010393124147514463*LL + 
     1.0572793187024425*^-7*LL^2 - 2.9328755454679664*^-7*NLL)*
    Clu[2, 2, 1, 1] + (-8.850547415817859*^-6 - 0.000010393124147514463*LL + 
     1.0572793187024425*^-7*LL^2 - 2.9328755454679664*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-0.00017321603057976088 + 0.0002714517131555223*LL - 
     7.737938964134945*^-6*LL^2 + 0.000016097662094402963*NLL)*
    Clu[2, 2, 3, 3] + (-8.850547415817859*^-6 - 0.000010403973557794022*LL + 
     9.977452184414533*^-8*LL^2 - 2.9229531954243805*^-7*NLL)*
    Clu[3, 3, 1, 1] + (-8.850547415817859*^-6 - 0.000010403973557794022*LL + 
     9.977452184414533*^-8*LL^2 - 2.9229531954243805*^-7*NLL)*
    Clu[3, 3, 2, 2] + (-0.00017321603057976088 + 0.0002713894022490742*LL - 
     7.743892374161043*^-6*LL^2 + 0.00001629577254387302*NLL)*
    Clu[3, 3, 3, 3] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[1, 1, 1, 1] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[1, 1, 2, 2] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[1, 1, 3, 3] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[2, 2, 1, 1] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[2, 2, 2, 2] + (-1.91842167743888*^-6 - 2.375882953260178*^-6*LL + 
     1.4466721234828286*^-8*LL^2 - 8.583784244158664*^-8*NLL)*
    Cqd1[2, 2, 3, 3] + (0.000035647398524410046 - 0.00008926348197151267*LL + 
     2.0501786964378242*^-6*LL^2 - 3.6185328222039325*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (0.000035647398524410046 - 0.00008926348197151267*LL + 
     2.0501786964378242*^-6*LL^2 - 3.6185328222039325*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (0.000035647398524410046 - 0.00008926348197151267*LL + 
     2.0501786964378242*^-6*LL^2 - 3.6185328222039325*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. - 2.942777122064585*^-7*LL - 
     1.9861367581900012*^-7*LL^2 - 2.898596286355707*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. + 1.2786985993330318*^-6*LL - 
     1.165542276038773*^-6*LL^2 - 3.8798262187599993*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. + 1.2786985993330318*^-6*LL - 
     1.165542276038773*^-6*LL^2 - 3.8798262187599993*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. + 1.2786985993330318*^-6*LL - 
     1.165542276038773*^-6*LL^2 - 3.8798262187599993*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (0.00004590948171231914 + 0.000054463428927755744*LL - 
     4.1307678313831134*^-7*LL^2 + 2.374400922616068*^-6*NLL)*
    Cqe[1, 1, 1, 1] + (-4.425273707908929*^-6 - 5.186648318783842*^-6*LL + 
     3.936905093486999*^-8*LL^2 - 1.838458358521835*^-7*NLL)*
    Cqe[1, 1, 2, 2] + (-4.425273707908929*^-6 - 5.186648318783842*^-6*LL + 
     3.936905093486999*^-8*LL^2 - 1.838458358521835*^-7*NLL)*
    Cqe[1, 1, 3, 3] + (0.00004590948171231914 + 0.000054463428927755744*LL - 
     4.1307678313831134*^-7*LL^2 + 2.374400922616068*^-6*NLL)*
    Cqe[2, 2, 1, 1] + (-4.425273707908929*^-6 - 5.186648318783842*^-6*LL + 
     3.936905093486999*^-8*LL^2 - 1.838458358521835*^-7*NLL)*
    Cqe[2, 2, 2, 2] + (-4.425273707908929*^-6 - 5.186648318783842*^-6*LL + 
     3.936905093486999*^-8*LL^2 - 1.838458358521835*^-7*NLL)*
    Cqe[2, 2, 3, 3] + (-0.002004563008804096 + 0.003899975521588034*LL - 
     0.00010426886914371666*LL^2 + 0.0001592096691329084*NLL)*
    Cqe[3, 3, 1, 1] + (0.00014258299970541425 - 0.00028815312159348824*LL + 
     7.671945384287024*^-6*LL^2 - 0.000011808434811895732*NLL)*
    Cqe[3, 3, 2, 2] + (0.00014258299970541425 - 0.00028815312159348824*LL + 
     7.671945384287024*^-6*LL^2 - 0.000011808434811895732*NLL)*
    Cqe[3, 3, 3, 3] + (0.000014805466279616677 + 0.00003416251602026499*LL - 
     4.474427082832135*^-6*LL^2 + 1.7931380777269556*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (3.8368433548770245*^-6 + 1.7214070008977327*^-6*LL - 
     1.8980827994385905*^-6*LL^2 - 1.904912805614397*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.0000712947970488226 + 0.00017211083431865708*LL + 
     6.666604210455648*^-7*LL^2 + 0.000010631735435023875*NLL)*
    Cqq1[1, 1, 3, 3] + (0.000025774089204354956 + 0.00006660362503963225*LL - 
     7.050771366225676*^-6*LL^2 + 3.776767436015348*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (0.00026642543712740956 - 0.00020118865715004086*LL + 
     0.000012759813303887212*LL^2 + 2.142255620280822*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (0.000014805466279616677 + 0.00003416251602026499*LL - 
     4.474427082832135*^-6*LL^2 + 1.7931380777269556*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.0000712947970488226 + 0.00017211083431865708*LL + 
     6.666604210455648*^-7*LL^2 + 0.000010631735435023875*NLL)*
    Cqq1[2, 2, 3, 3] + (0.00026642543712740956 - 0.00020118865715004086*LL + 
     0.000012759813303887212*LL^2 + 2.142255620280822*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (-0.0004418846679282041 + 0.0009436515879813717*LL - 
     0.00003073020838612054*LL^2 + 0.00002941548273010295*NLL)*
    Cqq1[3, 3, 3, 3] + (0.0001790117818670297 + 0.00020294337533964977*LL + 
     1.4727584852384095*^-6*LL^2 + 5.3523721886992826*^-6*NLL)*
    Cqq3[1, 1, 1, 1] + (0.00038277449471044736 + 0.000478288089529743*LL + 
     2.6075118124398978*^-6*LL^2 + 0.000021011900307870328*NLL)*
    Cqq3[1, 1, 2, 2] + (0.0011331995618255157 - 0.0012466362497534553*LL + 
     6.0305462639891286*^-6*LL^2 - 0.00005857694086193615*NLL)*
    Cqq3[1, 1, 3, 3] + (-0.00002475093097638728 - 0.00007240133885044316*LL + 
     3.3800515803691243*^-7*LL^2 - 0.00001030715593047176*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.0003724996076732096 + 0.0003202212357360859*LL - 
     0.000024975850801991343*LL^2 - 8.683619342605116*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (0.0001790117818670297 + 0.00020294337533964977*LL + 
     1.4727584852384095*^-6*LL^2 + 5.3523721886992826*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (0.0011331995618255157 - 0.0012466362497534553*LL + 
     6.0305462639891286*^-6*LL^2 - 0.00005857694086193615*NLL)*
    Cqq3[2, 2, 3, 3] + (-0.0003724996076732096 + 0.0003202212357360859*LL - 
     0.000024975850801991343*LL^2 - 8.683619342605116*^-6*NLL)*
    Cqq3[2, 3, 3, 2] + (-0.00004052166944189046 - 0.00010418737423378109*LL - 
     0.00007163142089663594*LL^2 - 0.0000598811638505253*NLL)*
    Cqq3[3, 3, 3, 3] + (3.836843354877024*^-6 + 4.759481204347029*^-6*LL - 
     2.6007156322733317*^-8*LL^2 + 1.6429029603617652*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (3.836843354877024*^-6 + 4.759481204347029*^-6*LL - 
     2.6007156322733317*^-8*LL^2 + 1.6429029603617652*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (0.00004793643400088927 - 0.00007968123237053264*LL + 
     1.931242259043317*^-6*LL^2 - 2.3520446749044332*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (3.836843354877024*^-6 + 4.759481204347029*^-6*LL - 
     2.6007156322733317*^-8*LL^2 + 1.6429029603617652*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (3.836843354877024*^-6 + 4.759481204347029*^-6*LL - 
     2.6007156322733317*^-8*LL^2 + 1.6429029603617652*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (0.00004793643400088927 - 0.00007968123237053264*LL + 
     1.931242259043317*^-6*LL^2 - 2.3520446749044332*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.0000712947970488226 + 0.0001785489832164495*LL - 
     3.964404425596785*^-6*LL^2 + 7.5755905660973095*^-6*NLL)*
    Cqu1[3, 3, 1, 1] + (-0.0000712947970488226 + 0.0001785489832164495*LL - 
     3.964404425596785*^-6*LL^2 + 7.5755905660973095*^-6*NLL)*
    Cqu1[3, 3, 2, 2] + (0.00026336603600912896 - 0.00043818601456793634*LL + 
     0.000015167293778258096*LL^2 - 0.000013989758611197783*NLL)*
    Cqu1[3, 3, 3, 3] + (1.2140622008256192*^-22 - 3.3558049275534965*^-7*LL - 
     1.3049417949562756*^-7*LL^2 - 3.396024190973775*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (1.2140622008256192*^-22 - 3.3558049275534965*^-7*LL - 
     1.3049417949562756*^-7*LL^2 - 3.396024190973775*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-9.712497606604952*^-22 + 5.925653706267664*^-7*LL - 
     1.100357582555201*^-6*LL^2 + 1.3699150015888856*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (1.2140622008256192*^-22 - 3.3558049275534965*^-7*LL - 
     1.3049417949562756*^-7*LL^2 - 3.396024190973775*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (1.2140622008256192*^-22 - 3.3558049275534965*^-7*LL - 
     1.3049417949562756*^-7*LL^2 - 3.396024190973775*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-9.712497606604952*^-22 + 5.925653706267664*^-7*LL - 
     1.100357582555201*^-6*LL^2 + 1.3699150015888856*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. - 1.4401937533326966*^-6*LL + 
     1.9992362827639364*^-6*LL^2 - 1.4299852461322474*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. - 1.4401937533326966*^-6*LL + 
     1.9992362827639364*^-6*LL^2 - 1.4299852461322474*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (-7.769998085283962*^-21 + 2.2152945478347116*^-6*LL - 
     1.899557550233854*^-6*LL^2 + 3.879703660883715*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (0.00007448176320745175 - 0.00010044789742644117*LL + 
     4.416144460216004*^-6*LL^2 - 0.000022587768562519974*NLL)*CuB[3, 3] + 
   (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (-3.83684335487776*^-6 - 4.7518647957965215*^-6*LL + 
     1.677834951257756*^-8*LL^2 - 1.7518764361047345*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00004793643400089605 + 0.00007910441217618177*LL - 
     1.897692772478497*^-6*LL^2 + 3.4389103764965427*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (-0.00004793643400089605 + 0.00007910441217618177*LL - 
     1.897692772478497*^-6*LL^2 + 3.4389103764965427*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (-0.00004793643400089605 + 0.00007910441217618177*LL - 
     1.897692772478497*^-6*LL^2 + 3.4389103764965427*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[1, 1, 1, 1] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (0. - 8.282728599273937*^-10*LL + 
     4.216921200970687*^-8*LL^2 + 4.6762202093278164*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (0. + 1.03925481975411*^-6*LL - 
     9.406693332066996*^-7*LL^2 - 1.620223421561699*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. + 1.03925481975411*^-6*LL - 
     9.406693332066996*^-7*LL^2 - 1.620223421561699*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. + 1.03925481975411*^-6*LL - 
     9.406693332066996*^-7*LL^2 - 1.620223421561699*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (-3.897842418683244*^-6*LL + 
     9.566831974129737*^-7*LL^2 + 0.000014129395178815388*NLL)*CuG[3, 3] - 
   1.2738837298769405*^-7*NLL*CuH[3, 3] + 
   (8.696844937723301*^-6 + 0.000011907613933804198*LL - 
     3.7255686846789546*^-7*LL^2 + 5.899100622391211*^-7*NLL)*
    Cuu[1, 1, 1, 1] + (0.000015347373419508094 + 0.000019087624271671624*LL - 
     1.306556115263579*^-7*LL^2 + 5.136023168182024*^-7*NLL)*
    Cuu[1, 1, 2, 2] + (0.0001917457360035571 - 0.0003208680242334879*LL + 
     8.553907917437376*^-6*LL^2 - 9.878228507503834*^-6*NLL)*
    Cuu[1, 1, 3, 3] + (2.0463164559363685*^-6 + 4.72760359593686*^-6*LL - 
     6.144581254094327*^-7*LL^2 + 6.662178076600397*^-7*NLL)*
    Cuu[1, 2, 2, 1] + (0.00011594146938182196 - 0.00011651235320933415*LL + 
     0.000010298806451858394*LL^2 + 2.8575184857894946*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (8.696844937723301*^-6 + 0.000011907613933804198*LL - 
     3.7255686846789546*^-7*LL^2 + 5.899100622391211*^-7*NLL)*
    Cuu[2, 2, 2, 2] + (0.0001917457360035571 - 0.0003208680242334879*LL + 
     8.553907917437376*^-6*LL^2 - 9.878228507503834*^-6*NLL)*
    Cuu[2, 2, 3, 3] + (0.00011594146938182196 - 0.00011651235320933415*LL + 
     0.000010298806451858394*LL^2 + 2.8575184857894946*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (2.4630113522506045*^-6*LL - 2.4459405521237984*^-6*
      LL^2 + 1.2364355031426108*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (0.00022226614053034153 - 0.00010155128505449912*LL + 
     3.937900523764052*^-6*LL^2 - 0.000055393795145809056*NLL)*CuW[3, 3], 
 GamZ -> CW*(-0.00013702947630724258 + 0.00015216960414426853*LL - 
     6.184612486246155*^-6*LL^2 - 7.4275465658410545*^-6*NLL) + 
   CHB*(-0.000035803325219296855 + 0.0001466650825891542*LL - 
     3.995578969283281*^-6*LL^2 - 5.571918359136945*^-6*NLL) + 
   CHW*(-0.00006401941852285375 + 0.00014702259261112336*LL - 
     4.263775647923477*^-6*LL^2 + 3.0786270523437352*^-6*NLL) + 
   CHbox*(-0.00007262449432123839 + 0.0002722716561109601*LL - 
     0.000041071649412964444*LL^2 + 0.00003598221210124426*NLL) + 
   CHWB*(-0.05028921057101335 + 0.002571777285173687*LL - 
     0.0000678301474638474*LL^2 + 0.0000460338634490603*NLL) + 
   CHD*(-0.04264946712944539 + 0.0039486159093845685*LL - 
     0.00019318226400800884*LL^2 + 0.00011144269029535852*NLL) + 
   0.000043538979513688606*CG*NLL - 0.000021412612875584573*CHG*NLL + 
   (-3.755072924329749*^-6 - 5.445225742592408*^-6*LL + 
     1.4925858788883803*^-7*LL^2 - 1.1538433775537541*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-6.626599278228906*^-6 - 8.476281295641624*^-6*LL + 
     3.901095501736002*^-8*LL^2 - 2.2561085996573973*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-6.626599278228906*^-6 - 8.476281295641624*^-6*LL + 
     3.901095501736002*^-8*LL^2 - 2.2561085996573973*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-8.835465704305358*^-7 - 2.414170189543195*^-6*LL + 
     2.5950622076031596*^-7*LL^2 - 5.157815545011067*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-8.835465704305358*^-7 - 2.414170189543195*^-6*LL + 
     2.5950622076031596*^-7*LL^2 - 5.157815545011067*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-3.755072924329749*^-6 - 5.445225742592408*^-6*LL + 
     1.4925858788883803*^-7*LL^2 - 1.1538433775537541*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-6.626599278228906*^-6 - 8.476281295641624*^-6*LL + 
     3.901095501736002*^-8*LL^2 - 2.2561085996573973*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-8.835465704305358*^-7 - 2.414170189543195*^-6*LL + 
     2.5950622076031596*^-7*LL^2 - 5.157815545011067*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-3.755072924329749*^-6 - 5.445225742592408*^-6*LL + 
     1.4925858788883803*^-7*LL^2 - 1.1538433775537541*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[1, 1, 1, 1] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[1, 1, 3, 3] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[2, 2, 1, 1] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[2, 2, 3, 3] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[3, 3, 1, 1] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[3, 3, 2, 2] + (-3.313299639114453*^-6 - 4.123765573315721*^-6*LL + 
     2.5762784818537066*^-8*LL^2 - 7.09786005229499*^-8*NLL)*
    Ced[3, 3, 3, 3] + (-4.6386194947602414*^-6 - 8.08442964589715*^-6*LL + 
     8.1368112191777*^-8*LL^2 + 4.072110534869412*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-9.277238989520483*^-6 - 0.000016168859291794297*LL + 
     1.6273622438355402*^-7*LL^2 + 8.144221069738824*^-8*NLL)*
    Cee[1, 1, 2, 2] + (-9.277238989520483*^-6 - 0.000016168859291794297*LL + 
     1.6273622438355402*^-7*LL^2 + 8.144221069738824*^-8*NLL)*
    Cee[1, 1, 3, 3] + (-4.6386194947602414*^-6 - 8.08442964589715*^-6*LL + 
     8.1368112191777*^-8*LL^2 + 4.072110534869412*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-9.277238989520483*^-6 - 0.000016168859291794297*LL + 
     1.6273622438355402*^-7*LL^2 + 8.144221069738824*^-8*NLL)*
    Cee[2, 2, 3, 3] + (-4.6386194947602414*^-6 - 8.08442964589715*^-6*LL + 
     8.1368112191777*^-8*LL^2 + 4.072110534869412*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[1, 1, 1, 1] + (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[1, 1, 2, 2] + (0.00008279085424409943 - 0.00013541467779594598*LL + 
     1.4899770034098164*^-6*LL^2 - 6.263899174133875*^-6*NLL)*
    Ceu[1, 1, 3, 3] + (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[2, 2, 1, 1] + (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[2, 2, 2, 2] + (0.00008279085424409943 - 0.00013541467779594598*LL + 
     1.4899770034098164*^-6*LL^2 - 6.263899174133875*^-6*NLL)*
    Ceu[2, 2, 3, 3] + (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[3, 3, 1, 1] + (6.626599278228906*^-6 + 8.314518106339481*^-6*LL - 
     1.3981725777931788*^-8*LL^2 + 1.4761284419134755*^-7*NLL)*
    Ceu[3, 3, 2, 2] + (0.00008279085424409943 - 0.00013541467779594598*LL + 
     1.4899770034098164*^-6*LL^2 - 6.263899174133875*^-6*NLL)*
    Ceu[3, 3, 3, 3] + (-0.004040287583768002 + 0.00009718272869661507*LL - 
     6.824532263371123*^-7*LL^2 + 0.00002167332124441588*NLL)*CHd[1, 1] + 
   (-0.004040287583768002 + 0.00009718272869661507*LL - 
     6.824532263371123*^-7*LL^2 + 0.00002167332124441588*NLL)*CHd[2, 2] + 
   (-0.004040287583768002 + 0.00009718272869661507*LL - 
     6.824532263371123*^-7*LL^2 + 0.00002167332124441588*NLL)*CHd[3, 3] + 
   (-0.003909477457163338 + 0.0000924714054667397*LL - 
     6.834158890001682*^-7*LL^2 + 6.2067133846266405*^-6*NLL)*CHe[1, 1] + 
   (-0.003909477457163338 + 0.0000924714054667397*LL - 
     6.834158890001682*^-7*LL^2 + 6.2067133846266405*^-6*NLL)*CHe[2, 2] + 
   (-0.003909477457163338 + 0.0000924714054667397*LL - 
     6.834158890001682*^-7*LL^2 + 6.2067133846266405*^-6*NLL)*CHe[3, 3] + 
   (-0.004012144771332397 + 0.00009598749788242492*LL - 
     7.717261130654413*^-7*LL^2 + 5.799230612619736*^-6*NLL)*CHl1[1, 1] + 
   (-0.004012144771332397 + 0.00009598749788242492*LL - 
     7.717261130654413*^-7*LL^2 + 5.799230612619736*^-6*NLL)*CHl1[2, 2] + 
   (-0.003928841980747441 + 0.00009316639321972795*LL - 
     6.855956568222993*^-7*LL^2 + 4.837440517904662*^-6*NLL)*CHl1[3, 3] + 
   (-0.07159434121002699 + 0.0014484630956471654*LL - 
     0.000022647821327938154*LL^2 + 0.00012606666828876163*NLL)*CHl3[1, 1] + 
   (-0.07159434121002699 + 0.0014484630956471654*LL - 
     0.000022647821327938154*LL^2 + 0.00012606666828876163*NLL)*CHl3[2, 2] + 
   (0.012899868346167312 - 0.0002165277213614134*LL + 
     9.315551306995561*^-7*LL^2 - 0.000021981422212947925*NLL)*CHl3[3, 3] + 
   (0.00406622168466392 - 0.00009811494784887108*LL + 
     6.853549911565326*^-7*LL^2 - 0.00003956470548420274*NLL)*CHq1[1, 1] + 
   (0.00406622168466392 - 0.00009811494784887108*LL + 
     6.853549911565326*^-7*LL^2 - 0.00003956470548420274*NLL)*CHq1[2, 2] + 
   (0.018347434662824343 + 0.0054917530373740624*LL - 
     0.0004291248461371945*LL^2 + 0.00013863698607384902*NLL)*CHq1[3, 3] + 
   (0.040060497955784216 - 0.0006773285225335663*LL + 
     2.7874760282094347*^-6*LL^2 - 0.000058039007514655325*NLL)*CHq3[1, 1] + 
   (0.040060497955784216 - 0.0006773285225335663*LL + 
     2.7874760282094347*^-6*LL^2 - 0.000058039007514655325*NLL)*CHq3[2, 2] + 
   (0.02271659079633316 + 0.00038894312488215593*LL + 
     0.00012754147963654189*LL^2 + 0.00006966627562937784*NLL)*CHq3[3, 3] + 
   (0.00808714474484836 - 0.00019460161555462737*LL + 
     1.3656284496715083*^-6*LL^2 + 8.26225301465693*^-6*NLL)*CHu[1, 1] + 
   (0.00808714474484836 - 0.00019460161555462737*LL + 
     1.3656284496715083*^-6*LL^2 + 8.26225301465693*^-6*NLL)*CHu[2, 2] + 
   (0.0035986925272592776 - 0.006190842639905727*LL + 
     0.0004992594282965627*LL^2 - 0.00015375936548317004*NLL)*CHu[3, 3] + 
   (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[1, 1, 3, 3] + (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-3.313299639114453*^-6 - 3.8313538466672866*^-6*LL + 
     1.9263627348565192*^-7*LL^2 - 9.310618796970742*^-8*NLL)*
    Cld[2, 2, 3, 3] + (-3.313299639114453*^-6 - 4.1452795756378176*^-6*LL + 
     2.0375360999369825*^-8*LL^2 - 6.439603588866038*^-8*NLL)*
    Cld[3, 3, 1, 1] + (-3.313299639114453*^-6 - 4.1452795756378176*^-6*LL + 
     2.0375360999369825*^-8*LL^2 - 6.439603588866038*^-8*NLL)*
    Cld[3, 3, 2, 2] + (-3.313299639114453*^-6 - 4.1452795756378176*^-6*LL + 
     2.0375360999369825*^-8*LL^2 - 6.439603588866038*^-8*NLL)*
    Cld[3, 3, 3, 3] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[1, 1, 1, 1] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[1, 1, 2, 2] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[1, 1, 3, 3] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[2, 2, 1, 1] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[2, 2, 2, 2] + (-3.313299639114453*^-6 - 3.7723410919878182*^-6*LL + 
     1.8806362583614098*^-7*LL^2 - 2.27267002124954*^-9*NLL)*
    Cle[2, 2, 3, 3] + (-3.313299639114453*^-6 - 4.086266820958348*^-6*LL + 
     1.580271334985891*^-8*LL^2 + 2.6437482059797504*^-8*NLL)*
    Cle[3, 3, 1, 1] + (-3.313299639114453*^-6 - 4.086266820958348*^-6*LL + 
     1.580271334985891*^-8*LL^2 + 2.6437482059797504*^-8*NLL)*
    Cle[3, 3, 2, 2] + (-3.313299639114453*^-6 - 4.086266820958348*^-6*LL + 
     1.580271334985891*^-8*LL^2 + 2.6437482059797504*^-8*NLL)*
    Cle[3, 3, 3, 3] + (-0.000011321387843275918 - 0.00002681013727604361*LL + 
     1.1057899397907265*^-6*LL^2 - 2.025536379408271*^-6*NLL)*
    Cll[1, 1, 1, 1] + (-0.001336213861552119 - 0.0013447922072696709*LL - 
     6.075015830369918*^-6*LL^2 - 5.6230083210708384*^-6*NLL)*
    Cll[1, 1, 2, 2] + (-6.626599278228906*^-6 - 7.302354856686709*^-6*LL + 
     7.716069253568331*^-7*LL^2 + 4.1421695381555617*^-7*NLL)*
    Cll[1, 1, 3, 3] + (0.08249193498344652 + 0.000439366390648714*LL + 
     0.000012643446411503057*LL^2 + 5.628641076259198*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-0.000016016176408322944 - 0.00004757266314550162*LL + 
     7.50929304279492*^-7*LL^2 - 2.9173755971291464*^-6*NLL)*
    Cll[1, 3, 3, 1] + (-0.000011321387843275918 - 0.00002681013727604361*LL + 
     1.1057899397907265*^-6*LL^2 - 2.025536379408271*^-6*NLL)*
    Cll[2, 2, 2, 2] + (-6.626599278228906*^-6 - 7.302354856686709*^-6*LL + 
     7.716069253568331*^-7*LL^2 + 4.1421695381555617*^-7*NLL)*
    Cll[2, 2, 3, 3] + (-0.000016016176408322944 - 0.00004757266314550162*LL + 
     7.50929304279492*^-7*LL^2 - 2.9173755971291464*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.000011321387843275918 - 0.00002806488072614472*LL + 
     4.1674628984559856*^-7*LL^2 - 4.776222639053182*^-7*NLL)*
    Cll[3, 3, 3, 3] + (3.313299639114453*^-6 + 4.727287124555079*^-6*LL + 
     3.3621528964019066*^-7*LL^2 + 1.8399593734815573*^-7*NLL)*
    Clq1[1, 1, 1, 1] + (3.313299639114453*^-6 + 4.727287124555079*^-6*LL + 
     3.3621528964019066*^-7*LL^2 + 1.8399593734815573*^-7*NLL)*
    Clq1[1, 1, 2, 2] + (-0.00006156650232598799 + 0.00015012416152551626*LL + 
     7.926391389524123*^-6*LL^2 + 0.000014360561588360579*NLL)*
    Clq1[1, 1, 3, 3] + (3.313299639114453*^-6 + 4.727287124555079*^-6*LL + 
     3.3621528964019066*^-7*LL^2 + 1.8399593734815573*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (3.313299639114453*^-6 + 4.727287124555079*^-6*LL + 
     3.3621528964019066*^-7*LL^2 + 1.8399593734815573*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.00006156650232598799 + 0.00015012416152551626*LL + 
     7.926391389524123*^-6*LL^2 + 0.000014360561588360579*NLL)*
    Clq1[2, 2, 3, 3] + (3.313299639114453*^-6 + 5.041212853525609*^-6*LL + 
     5.084762021264735*^-7*LL^2 + 1.5528578526710884*^-7*NLL)*
    Clq1[3, 3, 1, 1] + (3.313299639114453*^-6 + 5.041212853525609*^-6*LL + 
     5.084762021264735*^-7*LL^2 + 1.5528578526710884*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (-0.00006156650232598799 + 0.00015670746894294688*LL - 
     3.308512110512037*^-6*LL^2 + 4.825881092510829*^-6*NLL)*
    Clq1[3, 3, 3, 3] + (-0.00011018142414507852 - 0.0001355112395273522*LL + 
     6.714609320412735*^-7*LL^2 - 5.7288391568972445*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00011018142414507852 - 0.0001355112395273522*LL + 
     6.714609320412735*^-7*LL^2 - 5.7288391568972445*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.0008206194489080695 - 0.0026539458408666654*LL + 
     0.000011383783999411452*LL^2 - 0.0001422560275744062*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00011018142414507852 - 0.0001355112395273522*LL + 
     6.714609320412735*^-7*LL^2 - 5.7288391568972445*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00011018142414507852 - 0.0001355112395273522*LL + 
     6.714609320412735*^-7*LL^2 - 5.7288391568972445*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.0008206194489080695 - 0.0026539458408666654*LL + 
     0.000011383783999411452*LL^2 - 0.0001422560275744062*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00011018142414507854 - 0.00013645013831692086*LL + 
     1.5467819458242575*^-7*LL^2 - 4.4441846038708895*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00011018142414507854 - 0.00013645013831692086*LL + 
     1.5467819458242575*^-7*LL^2 - 4.4441846038708895*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00032619085986114156 + 0.00035318539362412304*LL - 
     1.36109202375899*^-6*LL^2 + 0.000021151317516741464*NLL)*
    Clq3[3, 3, 3, 3] + (6.626599278228906*^-6 + 7.633103242952556*^-6*LL - 
     4.062104598927486*^-7*LL^2 + 2.2110889747515615*^-7*NLL)*
    Clu[1, 1, 1, 1] + (6.626599278228906*^-6 + 7.633103242952556*^-6*LL - 
     4.062104598927486*^-7*LL^2 + 2.2110889747515615*^-7*NLL)*
    Clu[1, 1, 2, 2] + (0.00008279085424409943 - 0.00014050656975972693*LL + 
     1.7626884912559578*^-6*LL^2 + 3.6758083259594864*^-6*NLL)*
    Clu[1, 1, 3, 3] + (6.626599278228906*^-6 + 7.633103242952556*^-6*LL - 
     4.062104598927486*^-7*LL^2 + 2.2110889747515615*^-7*NLL)*
    Clu[2, 2, 1, 1] + (6.626599278228906*^-6 + 7.633103242952556*^-6*LL - 
     4.062104598927486*^-7*LL^2 + 2.2110889747515615*^-7*NLL)*
    Clu[2, 2, 2, 2] + (0.00008279085424409943 - 0.00014050656975972693*LL + 
     1.7626884912559578*^-6*LL^2 + 3.6758083259594864*^-6*NLL)*
    Clu[2, 2, 3, 3] + (6.626599278228906*^-6 + 8.260954700893618*^-6*LL - 
     6.168863492018438*^-8*LL^2 + 1.63688593313062*^-7*NLL)*Clu[3, 3, 1, 1] + 
   (6.626599278228906*^-6 + 8.260954700893618*^-6*LL - 
     6.168863492018438*^-8*LL^2 + 1.63688593313062*^-7*NLL)*Clu[3, 3, 2, 2] + 
   (0.00008279085424409943 - 0.00013690065077460363*LL + 
     2.1072103162285224*^-6*LL^2 - 7.788776390725057*^-6*NLL)*
    Clu[3, 3, 3, 3] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (3.313299639114453*^-6 + 4.212608952044409*^-6*LL - 
     2.4226011651589533*^-8*LL^2 + 1.4825024952996988*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00006156650232598799 + 0.00015820878201146496*LL - 
     2.033108398963827*^-6*LL^2 + 6.249555890097929*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00006156650232598799 + 0.00015820878201146496*LL - 
     2.033108398963827*^-6*LL^2 + 6.249555890097929*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00006156650232598799 + 0.00015820878201146496*LL - 
     2.033108398963827*^-6*LL^2 + 6.249555890097929*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (-8.468617772437986*^-23 + 5.082460488845852*^-7*LL + 
     3.4302501277647334*^-7*LL^2 + 5.00615591580467*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (-2.7099576871801554*^-21 - 2.2084360584172413*^-6*
      LL + 2.01300415231268*^-6*LL^2 + 6.700834838148207*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (-2.7099576871801554*^-21 - 2.2084360584172413*^-6*
      LL + 2.01300415231268*^-6*LL^2 + 6.700834838148207*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (-2.7099576871801554*^-21 - 2.2084360584172413*^-6*
      LL + 2.01300415231268*^-6*LL^2 + 6.700834838148207*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[1, 1, 1, 1] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[1, 1, 2, 2] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[1, 1, 3, 3] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[2, 2, 1, 1] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[2, 2, 2, 2] + (3.313299639114453*^-6 + 4.139286358833082*^-6*LL - 
     2.8317327969572998*^-8*LL^2 + 7.330066552191849*^-8*NLL)*
    Cqe[2, 2, 3, 3] + (-0.00006156650232598799 + 0.00015352906123994266*LL - 
     2.1137830267560947*^-6*LL^2 + 5.6599084233797295*^-6*NLL)*
    Cqe[3, 3, 1, 1] + (-0.00006156650232598799 + 0.00015352906123994266*LL - 
     2.1137830267560947*^-6*LL^2 + 5.6599084233797295*^-6*NLL)*
    Cqe[3, 3, 2, 2] + (-0.00006156650232598799 + 0.00015352906123994266*LL - 
     2.1137830267560947*^-6*LL^2 + 5.6599084233797295*^-6*NLL)*
    Cqe[3, 3, 3, 3] + (-0.000025570471110737797 - 0.00006006819345033732*LL + 
     8.240573463828017*^-6*LL^2 - 3.61048763801708*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-6.626599278228906*^-6 - 3.1914952100950977*^-6*LL + 
     3.276653603136504*^-6*LL^2 + 3.2899685119336963*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.00012313300465197587 - 0.00030533628803536663*LL - 
     4.1668836659909364*^-6*LL^2 - 0.000018362034579928532*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.000044514342943246684 - 0.00011694489169057948*
      LL + 0.000013204493324519531*LL^2 - 7.54997212722753*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.0004601424780934518 + 0.00035635682480238086*LL - 
     0.00002001024754933527*LL^2 - 5.727065664518956*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.000025570471110737797 - 0.00006006819345033732*
      LL + 8.240573463828017*^-6*LL^2 - 3.61048763801708*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.00012313300465197587 - 0.00030533628803536663*LL - 
     4.1668836659909364*^-6*LL^2 - 0.000018362034579928532*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.0004601424780934518 + 0.00035635682480238086*LL - 
     0.00002001024754933527*LL^2 - 5.727065664518956*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0007631775266066452 - 0.001357798815632602*LL - 
     0.00017739277158336083*LL^2 - 0.000019607615148104293*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0003091706475340427 - 0.00035525139862731156*LL + 
     2.4481319082656445*^-8*LL^2 - 8.729992880190747*^-6*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0006610885448704713 - 0.0008373152617004024*LL + 
     1.6608725307906764*^-6*LL^2 - 0.0000362895824864223*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.0019571451591668503 + 0.0022144529484137824*LL + 
     4.763259526961752*^-6*LL^2 + 0.000101168037924456*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00004274724980238561 + 0.00012681246444577865*LL - 
     1.6119098926253594*^-6*LL^2 + 0.0000188295967260408*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0006433428219604505 - 0.000567327087592766*LL + 
     0.00003909819377687897*LL^2 + 0.000019034964117654297*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0003091706475340427 - 0.00035525139862731156*LL + 
     2.4481319082656445*^-8*LL^2 - 8.729992880190747*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0019571451591668503 + 0.0022144529484137824*LL + 
     4.763259526961752*^-6*LL^2 + 0.000101168037924456*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0006433428219604505 - 0.000567327087592766*LL + 
     0.00003909819377687897*LL^2 + 0.000019034964117654297*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00006998483926502629 + 0.00039585385711985664*LL + 
     0.00003415923658775479*LL^2 + 0.00020507215407264683*NLL)*
    Cqq3[3, 3, 3, 3] + (-6.626599278228906*^-6 - 8.438542969302382*^-6*LL + 
     4.3398044322140656*^-8*LL^2 - 2.837452187744618*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-6.626599278228906*^-6 - 8.438542969302382*^-6*LL + 
     4.3398044322140656*^-8*LL^2 - 2.837452187744618*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00008279085424409987 + 0.00014130542852651927*LL - 
     1.8299719192883581*^-6*LL^2 + 4.062208462400418*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-6.626599278228906*^-6 - 8.438542969302382*^-6*LL + 
     4.3398044322140656*^-8*LL^2 - 2.837452187744618*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-6.626599278228906*^-6 - 8.438542969302382*^-6*LL + 
     4.3398044322140656*^-8*LL^2 - 2.837452187744618*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00008279085424409987 + 0.00014130542852651927*LL - 
     1.8299719192883581*^-6*LL^2 + 4.062208462400418*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.00012313300465197587 - 0.0003164555934520576*LL + 
     3.831412884523757*^-6*LL^2 - 0.000013083777036044107*NLL)*
    Cqu1[3, 3, 1, 1] + (0.00012313300465197587 - 0.0003164555934520576*LL + 
     3.831412884523757*^-6*LL^2 - 0.000013083777036044107*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0004548585966922541 + 0.000523212080996684*LL + 
     0.0001685524177934324*LL^2 + 0.000026042520420973198*NLL)*
    Cqu1[3, 3, 3, 3] + (1.6937235544875971*^-22 + 5.795799425202895*^-7*LL + 
     2.253760593481753*^-7*LL^2 + 5.865261980044126*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (1.6937235544875971*^-22 + 5.795799425202895*^-7*LL + 
     2.253760593481753*^-7*LL^2 + 5.865261980044126*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (0. - 1.0234176624143231*^-6*LL + 
     1.9004238870170954*^-6*LL^2 - 2.3659756005472926*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (1.6937235544875971*^-22 + 5.795799425202895*^-7*LL + 
     2.253760593481753*^-7*LL^2 + 5.865261980044126*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (1.6937235544875971*^-22 + 5.795799425202895*^-7*LL + 
     2.253760593481753*^-7*LL^2 + 5.865261980044126*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (0. - 1.0234176624143231*^-6*LL + 
     1.9004238870170954*^-6*LL^2 - 2.3659756005472926*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 2.4873537967633167*^-6*LL - 
     3.4528742726824145*^-6*LL^2 + 2.4697227182467914*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 2.4873537967633167*^-6*LL - 
     3.4528742726824145*^-6*LL^2 + 2.4697227182467914*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (2.1679661497441243*^-20 - 3.82602777699537*^-6*LL + 
     3.280719468343274*^-6*LL^2 - 4.192816120724591*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.000810270396936194 + 0.0012593885458129605*LL - 
     0.00006586656720132415*LL^2 + 0.000027257996823581944*NLL)*CuB[3, 3] + 
   (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (6.626599278228906*^-6 + 8.425388696432486*^-6*LL - 
     2.745900306070083*^-8*LL^2 + 3.025659911884888*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.00008279085424409943 - 0.00014030920432992155*LL + 
     1.7720287136652512*^-6*LL^2 - 5.93933056709515*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.00008279085424409943 - 0.00014030920432992155*LL + 
     1.7720287136652512*^-6*LL^2 - 5.93933056709515*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.00008279085424409943 - 0.00014030920432992155*LL + 
     1.7720287136652512*^-6*LL^2 - 5.93933056709515*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[1, 1, 1, 1] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (-1.6937235544875971*^-22 + 1.43050727588767*^-9*LL - 
     7.28303045032321*^-8*LL^2 - 8.076284225826102*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (0. - 1.7948935105004185*^-6*LL + 
     1.6246268476282231*^-6*LL^2 + 2.7982824324164435*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 1.7948935105004185*^-6*LL + 
     1.6246268476282231*^-6*LL^2 + 2.7982824324164435*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. - 1.7948935105004185*^-6*LL + 
     1.6246268476282231*^-6*LL^2 + 2.7982824324164435*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.000022794045456822448*LL - 
     0.000014268880622102018*LL^2 - 0.00034847328775452693*NLL)*CuG[3, 3] - 
   0.00002182738340889247*NLL*CuH[3, 3] + 
   (-0.000015020291697318996 - 0.00002114815727744436*LL + 
     6.393915087297682*^-7*LL^2 - 1.0178191361721927*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000026506397112915624 - 0.000033840007641892694*
      LL + 2.1957955583106525*^-7*LL^2 - 8.870408372540789*^-7*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00033116341697639947 + 0.0005689230459862543*LL - 
     8.751545236301947*^-6*LL^2 + 0.000017060655294872634*NLL)*
    Cuu[1, 1, 3, 3] + (-3.534186281722143*^-6 - 8.45630691299602*^-6*LL + 
     1.0592034616284713*^-6*LL^2 - 1.1485974350903064*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00020024212256294506 + 0.00020614574692547508*LL - 
     0.000015779740579684558*LL^2 - 6.9425040553776175*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.000015020291697318996 - 0.00002114815727744436*LL + 
     6.393915087297682*^-7*LL^2 - 1.0178191361721927*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00033116341697639947 + 0.0005689230459862543*LL - 
     8.751545236301947*^-6*LL^2 + 0.000017060655294872634*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00020024212256294506 + 0.00020614574692547508*LL - 
     0.000015779740579684558*LL^2 - 6.9425040553776175*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.0003311039119896079*LL - 0.000249417477153413*LL^2 + 
     0.00006127501961067819*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0009569913782009603 + 0.0011633075151664914*LL - 
     0.00005873358351777015*LL^2 - 0.00007017565925141892*NLL)*CuW[3, 3], 
 AsFB -> CHB*(-0.0012212178019309903 + 0.007319389405299119*LL - 
     0.00020597020680746927*LL^2 - 0.00025802487227673856*NLL) + 
   CW*(-0.002078750586762022 + 0.00735249102996304*LL - 
     0.0003188138496596097*LL^2 - 0.00005983591704293356*NLL) + 
   CHW*(-0.0012212178019309903 + 0.007326218012285133*LL - 
     0.00021979561879138177*LL^2 + 0.000035744281529378974*NLL) + 
   CHbox*(-0.00031007685457386496 + 0.004357100125066722*LL - 
     0.00061763781287293*LL^2 + 0.00044520198325928134*NLL) + 
   CHD*(-0.5432307294796577 + 0.051576176656142864*LL - 
     0.00265059641379428*LL^2 + 0.0014328961842566218*NLL) + 
   CHWB*(-2.5144229930973343 + 0.12854812428744383*LL - 
     0.0034966120325275116*LL^2 + 0.0036809374448223747*NLL) - 
   1.1984303643487003*^-8*CG*NLL + 5.893919824666407*^-9*CHG*NLL + 
   (-4.43542341298165*^-6*LL - 2.720807679023912*^-6*LL^2 + 
     6.212716102211021*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (0.000046469649695164236 + 0.00004962578694346735*LL - 
     4.4297196233803515*^-6*LL^2 + 1.5821173410130616*^-6*NLL)*
    Cdd[1, 1, 2, 2] + (-6.7407341556085085*^-6 - 4.081211518535867*^-6*LL)*LL*
    Cdd[1, 1, 3, 3] + (6.195953292679422*^-6 + 0.000013599551931143409*LL - 
     3.2051956208164796*^-6*LL^2 + 1.4804838547382446*^-6*NLL)*
    Cdd[1, 2, 2, 1] + (-2.130112670354792*^-6*LL - 1.360403839511956*^-6*
      LL^2 + 1.2425432204422042*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (0.000052665602987870266 + 0.00006766076228759139*LL - 
     4.9141075651729196*^-6*LL^2 + 2.4413295855302052*^-6*NLL)*
    Cdd[2, 2, 2, 2] + (0.000046469649695164236 + 0.00004962578694346735*LL - 
     4.4297196233803515*^-6*LL^2 + 1.5821173410130616*^-6*NLL)*
    Cdd[2, 2, 3, 3] + (6.195953292679422*^-6 + 0.000013599551931143409*LL - 
     3.2051956208164796*^-6*LL^2 + 1.4804838547382446*^-6*NLL)*
    Cdd[2, 3, 3, 2] + (-4.43542341298165*^-6*LL - 2.720807679023912*^-6*
      LL^2 + 6.212716102211021*^-7*NLL)*Cdd[3, 3, 3, 3] + 
   (0.0003770688437410188 + 0.00044934925888970116*LL - 
     5.799727803518032*^-6*LL^2 + 0.000015571091085327805*NLL)*
    Ced[1, 1, 1, 1] + (0.0004003036685885895 + 0.0004772195477876114*LL - 
     6.004360286386765*^-6*LL^2 + 0.00001562228436626541*NLL)*
    Ced[1, 1, 2, 2] + (0.0003770688437410188 + 0.00044934925888970116*LL - 
     5.799727803518032*^-6*LL^2 + 0.000015571091085327805*NLL)*
    Ced[1, 1, 3, 3] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Ced[2, 2, 1, 1] + (0.000023234824847582118 + 0.000024622061262437762*LL - 
     2.245238242136669*^-6*LL^2 - 7.205662215255928*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Ced[2, 2, 3, 3] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Ced[3, 3, 1, 1] + (0.000023234824847582118 + 0.000024622061262437762*LL - 
     2.245238242136669*^-6*LL^2 - 7.205662215255928*^-8*NLL)*
    Ced[3, 3, 2, 2] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Ced[3, 3, 3, 3] + (0.001055792762474752 + 0.0017987636342518137*LL - 
     0.00002503369504386427*LL^2 - 5.025722017901646*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.001055792762474752 + 0.0017925114578655331*LL - 
     0.000029114906562400144*LL^2 - 3.4781158709943806*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.001055792762474752 + 0.0017925114578655331*LL - 
     0.000029114906562400144*LL^2 - 3.4781158709943806*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-6.252176386281095*^-6*LL - 4.081211518535867*^-6*
      LL^2 + 1.5476061469072655*^-6*NLL)*Cee[2, 2, 2, 2] + 
   (-0.000012504352772562194*LL - 8.162423037071735*^-6*LL^2 + 
     3.095212293814531*^-6*NLL)*Cee[2, 2, 3, 3] + 
   (-6.252176386281095*^-6*LL - 4.081211518535867*^-6*LL^2 + 
     1.5476061469072655*^-6*NLL)*Cee[3, 3, 3, 3] + 
   (-0.000754137687481997 - 0.0009060268843189343*LL + 
     7.162459095790045*^-6*LL^2 - 0.00003262118100773761*NLL)*
    Ceu[1, 1, 1, 1] + (-0.000754137687481997 - 0.0009060268843189343*LL + 
     7.162459095790045*^-6*LL^2 - 0.00003262118100773761*NLL)*
    Ceu[1, 1, 2, 2] + (-0.01884396528078137 + 0.030276346915250815*LL - 
     0.0007934552965264976*LL^2 + 0.0014252284721298126*NLL)*
    Ceu[1, 1, 3, 3] + (6.49645527132238*^-6*LL + 4.081211518535868*^-6*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (6.49645527132238*^-6*LL + 4.081211518535868*^-6*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.000015535523032067753*LL - 0.0000837770179704158*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (6.49645527132238*^-6*LL + 4.081211518535868*^-6*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (6.49645527132238*^-6*LL + 4.081211518535868*^-6*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.000015535523032067753*LL - 0.0000837770179704158*LL^2 + 
     2.464998061803342*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.002029530379059874 - 0.002411437263065751*LL + 
     0.00011574210007154218*LL^2 - 0.00012088290986457486*NLL)*CHd[1, 1] + 
   (0.051351520139517486 - 0.004353520549209449*LL + 
     0.0001657765808906387*LL^2 - 0.00020349368984148858*NLL)*CHd[2, 2] + 
   (-0.002029530379059874 - 0.002411437263065751*LL + 
     0.00011574210007154218*LL^2 - 0.00012088290986457486*NLL)*CHd[3, 3] + 
   (0.8651391076724094 - 0.03396000602093391*LL + 0.0009279511422192704*
      LL^2 - 0.0013405303522714916*NLL)*CHe[1, 1] + 
   (-0.0020295303790598745 - 0.002411498332786917*LL + 
     0.00011574210007154218*LL^2 - 6.690006469961763*^-6*NLL)*CHe[2, 2] + 
   (-0.0020295303790598745 - 0.002411498332786917*LL + 
     0.00011574210007154218*LL^2 - 6.690006469961763*^-6*NLL)*CHe[3, 3] + 
   (0.7424931081652748 - 0.02950051701564409*LL + 0.0008116244852083995*
      LL^2 - 0.001143382502627607*NLL)*CHl1[1, 1] + 
   (-0.003136294444396609 - 0.0023739559585006756*LL + 
     0.0001145977675308979*LL^2 - 0.000030262884522039163*NLL)*CHl1[2, 2] + 
   (-0.002029530379059874 - 0.002411437263065752*LL + 
     0.00011574210007154218*LL^2 - 0.000043041264559233594*NLL)*CHl1[3, 3] + 
   (-0.33675511536795466 + 0.008411236188006193*LL - 
     0.00018494540237494226*LL^2 + 0.0006187032529287661*NLL)*CHl3[1, 1] + 
   (-1.0780472725756305 + 0.023703405079751782*LL - 
     0.0003977755276479445*LL^2 + 0.002000514431859587*NLL)*CHl3[2, 2] + 
   (0.002029530379409643 + 0.0024165602294788095*LL - 
     0.00008449902887322094*LL^2 + 0.0000335418308657706*NLL)*CHl3[3, 3] + 
   (0.002029530379409643 + 0.002411437263053153*LL - 
     0.00011574210007154218*LL^2 + 0.0001028094872978191*NLL)*CHq1[1, 1] + 
   (0.01176607995965424 + 0.002057214617261668*LL - 
     0.00010663456538408246*LL^2 + 0.00008842703556138442*NLL)*CHq1[2, 2] + 
   (-0.0426825819828206 + 0.08364766075099496*LL - 0.006369672573594627*
      LL^2 + 0.002734361749057583*NLL)*CHq1[3, 3] + 
   (0.006088591137417443 + 0.0072508969052786955*LL - 
     0.0002534970866196628*LL^2 + 0.000328558287735855*NLL)*CHq3[1, 1] + 
   (0.015777727345061537 + 0.007051050707937691*LL - 
     0.0002507077620742231*LL^2 + 0.0003128920009006198*NLL)*CHq3[2, 2] + 
   (0.02032757212473319 + 0.004379919107881796*LL + 
     0.00200903442373281*LL^2 + 0.0017598742806206266*NLL)*CHq3[3, 3] + 
   (0.004059060758819286 + 0.004822874526106306*LL - 
     0.00023148420014308432*LL^2 + 0.00014431366061546828*NLL)*CHu[1, 1] + 
   (0.004059060758819286 + 0.004822874526106306*LL - 
     0.00023148420014308432*LL^2 + 0.00014431366061546828*NLL)*CHu[2, 2] + 
   (0.045257803645613257 - 0.07677972934493313*LL + 
     0.006650236162522214*LL^2 - 0.002154041044592432*NLL)*CHu[3, 3] + 
   (0.0003237505617122169 + 0.000391893553199738*LL - 
     1.3584048326344926*^-6*LL^2 + 0.000014617990971831464*NLL)*
    Cld[1, 1, 1, 1] + (0.0003469853865597671 + 0.0004198767348198924*LL - 
     1.4946858469986196*^-6*LL^2 + 0.000014753899218779105*NLL)*
    Cld[1, 1, 2, 2] + (0.0003237505617122169 + 0.000391893553199738*LL - 
     1.3584048326344926*^-6*LL^2 + 0.000014617990971831464*NLL)*
    Cld[1, 1, 3, 3] + (8.004621819637003*^-7*LL + 2.480593220206381*^-7*
      LL^2 - 3.8144418021475316*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (0.000023234824847582118 + 0.000028783643802118118*LL + 
     1.1177830765651177*^-7*LL^2 - 2.455359332671134*^-7*NLL)*
    Cld[2, 2, 2, 2] + (8.004621819637003*^-7*LL + 2.480593220206381*^-7*
      LL^2 - 3.8144418021475316*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (-3.3703670778042542*^-6 - 2.0406057592679337*^-6*LL)*LL*Cld[3, 3, 1, 1] + 
   (0.000023234824847582118 + 0.00002461281454235017*LL - 
     2.1768867736320603*^-6*LL^2 + 1.3590824694763968*^-7*NLL)*
    Cld[3, 3, 2, 2] + (-3.3703670778042542*^-6 - 2.0406057592679337*^-6*LL)*
    LL*Cld[3, 3, 3, 3] + (0.0007008194054532069 + 0.0008487153520560347*LL - 
     2.63384559580037*^-6*LL^2 - 1.1180208157638881*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.0003237505617122169 + 0.00039306437947256566*LL - 
     7.234720979027799*^-7*LL^2 - 6.029948681678622*^-7*NLL)*
    Cle[1, 1, 2, 2] + (0.0003237505617122169 + 0.00039306437947256566*LL - 
     7.234720979027799*^-7*LL^2 - 6.029948681678622*^-7*NLL)*
    Cle[1, 1, 3, 3] + (0.0003770688437410188 + 0.00045657357420776493*LL - 
     1.662314175876952*^-6*LL^2 - 1.019720030900946*^-6*NLL)*
    Cle[2, 2, 1, 1] + (9.226016242955531*^-7*LL + 2.480593220206375*^-7*
      LL^2 - 5.046940833049203*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (9.226016242955531*^-7*LL + 2.480593220206375*^-7*LL^2 - 
     5.046940833049203*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (0.0003770688437410188 + 0.000452402744947997*LL - 
     3.950979257165523*^-6*LL^2 - 6.382758506861928*^-7*NLL)*
    Cle[3, 3, 1, 1] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Cle[3, 3, 2, 2] + (-3.2482276354724014*^-6*LL - 
     2.0406057592679337*^-6*LL^2 - 1.232499030901671*^-7*NLL)*
    Cle[3, 3, 3, 3] + (0.0003458460484318589 - 0.00010792103078311302*LL + 
     1.8253214065191768*^-6*LL^2 - 0.00003672690282770601*NLL)*
    Cll[1, 1, 1, 1] + (-0.017017446169448218 - 0.016293015625587513*LL - 
     0.00008477594911492406*LL^2 - 0.00006544342964783274*NLL)*
    Cll[1, 1, 2, 2] + (0.0006475011234244338 + 0.0007912514634025885*LL + 
     6.1885430593255755*^-6*LL^2 + 0.00001476737659415541*NLL)*
    Cll[1, 1, 3, 3] + (1.0533856427406159 + 0.005323223869962484*LL + 
     0.00014956623189366365*LL^2 + 0.00006489741265464517*NLL)*
    Cll[1, 2, 2, 1] + (-0.00030165507499271425 - 0.0009067188890539262*LL - 
     8.438205904127518*^-6*LL^2 - 0.00004864529220041766*NLL)*
    Cll[1, 3, 3, 1] + (9.1241746842775*^-6*LL + 5.079676073833242*^-6*LL^2 - 
     0.000017716659005859517*NLL)*Cll[2, 2, 2, 2] + 
   (1.6009243639274007*^-6*LL + 4.961186440413621*^-7*LL^2 - 
     7.62888360429407*^-7*NLL)*Cll[2, 2, 3, 3] + 
   (-2.314454787591817*^-8*LL + 5.085731784707627*^-7*LL^2 - 
     0.000014104783423986385*NLL)*Cll[2, 3, 3, 2] + 
   (-7.54639486822576*^-6*LL - 4.074984251321121*^-6*LL^2 + 
     2.8489872214437308*^-6*NLL)*Cll[3, 3, 3, 3] + 
   (-0.0003237505617121999 - 0.00036555631894232595*LL + 
     0.000017256164858453185*LL^2 - 0.000014894834941433698*NLL)*
    Clq1[1, 1, 1, 1] + (-0.0003195214869815178 - 0.0003603425441415723*LL + 
     0.00001729674930436095*LL^2 - 0.000014853755128609673*NLL)*
    Clq1[1, 1, 2, 2] + (0.013810332851110853 - 0.027232030082653486*LL + 
     0.0008375558556685747*LL^2 - 0.0011697158208432438*NLL)*
    Clq1[1, 1, 3, 3] + (-8.004621817749117*^-7*LL - 
     2.4805932202050666*^-7*LL^2 + 3.814441802147749*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (4.229074730637096*^-6 + 4.4133126189786445*^-6*LL - 
     2.0747487611274059*^-7*LL^2 + 4.225239930388038*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.0000614152178724427*LL + 
     0.0002391661934727791*LL^2 + 0.00012667813026842132*NLL)*
    Clq1[2, 2, 3, 3] + (3.370367077993044*^-6 + 2.040605759267934*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (4.229074730637098*^-6 + 8.5841418787466*^-6*LL + 
     2.0811902051756992*^-6*LL^2 + 4.107981282402894*^-8*NLL)*
    Clq1[3, 3, 2, 2] + (0.0000260508566703179 + 0.00008989883524821961*LL)*LL*
    Clq1[3, 3, 3, 3] + (-0.0032336647475825547 - 0.0039023427529012848*LL - 
     0.000021952608313734528*LL^2 - 0.00022627524642727356*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00324774493923738 - 0.003919419114011933*LL - 
     0.000022115833745161775*LL^2 - 0.0002265772038797992*NLL)*
    Clq3[1, 1, 2, 2] + (-0.002131182472580429 - 0.01630631613902964*LL + 
     0.0004299033890107735*LL^2 - 0.0006077356867286447*NLL)*
    Clq3[1, 1, 3, 3] + (-3.838653682493538*^-8*LL + 
     7.815415693501853*^-7*LL^2 - 0.000014624143408612218*NLL)*
    Clq3[2, 2, 1, 1] + (-0.000014080191654810089 - 0.000017114747647471052*
      LL + 6.183161379229421*^-7*LL^2 - 0.000014926100861137802*NLL)*
    Clq3[2, 2, 2, 2] + (0.0152365656878243 - 0.0384273190655743*LL + 
     0.0002508341616309991*LL^2 - 0.002168592419576293*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00001251263185642391*LL - 
     6.084453674515317*^-6*LL^2 + 2.443826188171635*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000014080191654810087 - 0.000029588992967070217*
      LL - 6.2476791059425616*^-6*LL^2 + 2.141868735646049*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (5.58045939934836*^-6*LL + 0.00008150525062859916*
      LL^2 + 2.4438261881716368*^-6*NLL)*Clq3[3, 3, 3, 3] + 
   (-0.0006475011234243998 - 0.0007806410459076116*LL + 
     4.621607869464125*^-6*LL^2 - 0.00003336304471941907*NLL)*
    Clu[1, 1, 1, 1] + (-0.0006475011234243998 - 0.0007806410459076116*LL + 
     4.621607869464125*^-6*LL^2 - 0.00003336304471941907*NLL)*
    Clu[1, 1, 2, 2] + (-0.01617939123267855 + 0.0261393475510565*LL - 
     0.0008213467921836038*LL^2 + 0.0012126750680937497*NLL)*
    Clu[1, 1, 3, 3] + (-1.6009243635498234*^-6*LL - 
     4.961186440412756*^-7*LL^2 + 7.628883604295063*^-7*NLL)*
    Clu[2, 2, 1, 1] + (-1.6009243635498234*^-6*LL - 
     4.961186440412756*^-7*LL^2 + 7.628883604295063*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-0.00006319962186190057*LL - 
     0.00008835434813299295*LL^2 + 0.00015231891166627733*NLL)*
    Clu[2, 2, 3, 3] + (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*
    Clu[3, 3, 1, 1] + (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*
    Clu[3, 3, 2, 2] + (-0.00001529124414740405 - 0.0000837770179704158*LL)*LL*
    Clu[3, 3, 3, 3] + (3.370367077993044*^-6 + 2.040605759267934*^-6*LL)*LL*
    Cqd1[1, 1, 1, 1] + (-0.000023234824847590202 - 0.000024562639998941697*
      LL + 2.2072652040785526*^-6*LL^2 - 1.237158392504064*^-6*NLL)*
    Cqd1[1, 1, 2, 2] + (3.370367077993044*^-6 + 2.040605759267934*^-6*LL)*LL*
    Cqd1[1, 1, 3, 3] + (4.229074730637096*^-6 + 8.464896673180289*^-6*LL + 
     2.009202692304164*^-6*LL^2 + 1.9221915381805122*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (-0.0000190057501168392 - 0.000019468110403754512*LL + 
     2.175862137114783*^-6*LL^2 - 1.044939238686013*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (4.229074730637096*^-6 + 8.464896673180289*^-6*LL + 
     2.009202692304164*^-6*LL^2 + 1.9221915381805122*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (0.0000260508566703179 + 0.00008989883524821961*LL)*LL*
    Cqd1[3, 3, 1, 1] + (0.0009911354691872053 - 0.0019305402827759087*LL + 
     0.00014052336007233565*LL^2 - 0.00008184910122875034*NLL)*
    Cqd1[3, 3, 2, 2] + (0.0000260508566703179 + 0.00008989883524821961*LL)*LL*
    Cqd1[3, 3, 3, 3] + (2.6542296437947187*^-8*LL + 
     6.21839058554855*^-23*LL^2 - 2.6783612249197353*^-8*NLL)*
    Cqd8[1, 1, 1, 1] + (-4.97471246843884*^-22 - 7.488713938027221*^-7*LL - 
     5.107293493022585*^-7*LL^2 + 2.6459402933991164*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (2.6542296437947187*^-8*LL + 
     6.21839058554855*^-23*LL^2 - 2.6783612249197353*^-8*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.889448458223122*^-8*LL + 
     1.427124731574374*^-7*LL^2 + 1.7470285012237361*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. - 6.965192056555746*^-7*LL - 
     3.680168761448213*^-7*LL^2 + 4.6608049171148267*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.889448458223122*^-8*LL + 
     1.427124731574374*^-7*LL^2 + 1.7470285012237361*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 1.589382356281534*^-7*LL + 
     1.5078886164081787*^-7*NLL)*Cqd8[3, 3, 1, 1] + 
   (0. + 0.000024561245200508746*LL - 0.000023925015969850664*LL^2 + 
     4.344547606654668*^-6*NLL)*Cqd8[3, 3, 2, 2] + 
   (0. - 1.589382356281534*^-7*LL + 1.5078886164081787*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (-0.0003770688437409985 - 0.0004499599561011717*LL + 
     5.42997809424753*^-6*LL^2 - 0.000019041145337647187*NLL)*
    Cqe[1, 1, 1, 1] + (3.24822763566119*^-6*LL + 2.040605759267934*^-6*LL^2 + 
     1.232499030901671*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (3.24822763566119*^-6*LL + 2.040605759267934*^-6*LL^2 + 
     1.232499030901671*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.00037283976901028235 - 0.0004448699927528628*LL + 
     5.3958103700633015*^-6*LL^2 - 0.000019025870078023127*NLL)*
    Cqe[2, 2, 1, 1] + (4.229074730637098*^-6 + 8.338190983970236*^-6*LL + 
     2.0064380350837067*^-6*LL^2 + 1.385251627142253*^-7*NLL)*
    Cqe[2, 2, 2, 2] + (4.229074730637098*^-6 + 8.338190983970236*^-6*LL + 
     2.0064380350837067*^-6*LL^2 + 1.385251627142253*^-7*NLL)*
    Cqe[2, 2, 3, 3] + (0.016084748123072316 - 0.031775539120678965*LL + 
     0.0009284723645934575*LL^2 - 0.0012810113890721216*NLL)*
    Cqe[3, 3, 1, 1] + (0.00002592871722798605*LL + 0.00008989883524821961*
      LL^2 + 1.232499030901671*^-7*NLL)*Cqe[3, 3, 2, 2] + 
   (0.00002592871722798605*LL + 0.00008989883524821961*LL^2 + 
     1.232499030901671*^-7*NLL)*Cqe[3, 3, 3, 3] + 
   (-8.982823555507501*^-6*LL - 5.42293355640358*^-6*LL^2 + 
     3.3930539672086096*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-8.458149461381281*^-6 - 0.00001634651785023118*LL - 
     3.608597565142775*^-6*LL^2 - 2.7393976230902977*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.000052101713366021814 - 0.00017979767049643923*LL)*
    LL*Cqq1[1, 1, 3, 3] + (-6.1959532926779305*^-6 - 
     0.000027394131587165134*LL - 5.033527487070673*^-6*LL^2 + 
     6.596014649997251*^-6*NLL)*Cqq1[1, 2, 2, 1] + 
   (-1.4339070384233245*^-6*LL + 0.00005153897221252593*LL^2 - 
     0.000050807229976819946*NLL)*Cqq1[1, 3, 3, 1] + 
   (-0.000014654102754090629 - 0.000034757825881885415*LL - 
     3.219191495809868*^-6*LL^2 + 2.9290209204796065*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0003608020284222069 - 0.0007688553742356346*LL - 
     0.00016378297386130734*LL^2 - 0.000025581448839727197*NLL)*
    Cqq1[2, 2, 3, 3] + (-6.1959532926779305*^-6 - 0.00002285997260437797*LL + 
     0.0000566781247704492*LL^2 - 0.00004850825669115249*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0038548542911942723*LL - 0.003258464287682483*
      LL^2 + 0.00039374664790668186*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000026917567635708548*LL - 0.000016231437065922256*LL^2 - 
     1.9897454474048034*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.00008448114992898295 - 0.00016298522173679655*LL - 
     0.00003693548711627662*LL^2 - 4.5487106198288444*^-6*NLL)*
    Cqq3[1, 1, 2, 2] + (0.00004807735825422307 + 0.000489031503771595*LL)*LL*
    Cqq3[1, 1, 3, 3] + (3.940446769554294*^-6 + 0.00001625284081723497*LL + 
     4.396339183992283*^-6*LL^2 + 1.1577760371664981*^-7*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.00003635329328475224*LL - 
     0.00017140408587681873*LL^2 + 0.0001735993125839367*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.00008054070315951374 - 0.00011981481328385477*LL - 
     0.000016307710866362094*LL^2 - 2.443187568707384*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0004537413278120988 + 0.0006329375114645624*LL + 
     0.0004935088027250072*LL^2 + 0.00003359661850033594*NLL)*
    Cqq3[2, 2, 3, 3] + (0.00048625938331599435 - 0.0005207297993471465*LL - 
     0.00013000431561742106*LL^2 + 0.00017594152601819405*NLL)*
    Cqq3[2, 3, 3, 2] + (0.0024854996545737485*LL - 0.0010099819405914323*
      LL^2 + 0.0015194298535834727*NLL)*Cqq3[3, 3, 3, 3] + 
   (-6.7407341563636655*^-6 - 4.081211518535867*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-6.7407341563636655*^-6 - 4.081211518535867*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.00001529124415953068 + 0.0000837770179704158*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-8.45814946138128*^-6 - 0.00001694349208737287*LL - 
     4.026699356269699*^-6*LL^2 - 3.7752666458495946*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-8.45814946138128*^-6 - 0.00001694349208737287*LL - 
     4.026699356269699*^-6*LL^2 - 3.7752666458495946*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00021134744681057798 + 0.00035654366057443935*LL + 
     0.00007492208216644457*LL^2 + 0.000013248146326935583*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.000052101713366021814 - 0.00017979767049643923*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-0.000052101713366021814 - 
     0.00017979767049643923*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.0031013753474191325*LL + 0.0025957421500967764*LL^2 + 
     0.00010965483018838923*NLL)*Cqu1[3, 3, 3, 3] + 
   (-2.6573822740643426*^-9*LL - 1.24367811710971*^-22*LL^2 + 
     2.6815425182406467*^-9*NLL)*Cqu8[1, 1, 1, 1] + 
   (-2.6573822740643426*^-9*LL - 1.24367811710971*^-22*LL^2 + 
     2.6815425182406467*^-9*NLL)*Cqu8[1, 1, 2, 2] + 
   (0. - 2.657382274059865*^-9*LL + 2.681542518240646*^-9*NLL)*
    Cqu8[1, 1, 3, 3] + (0. - 2.6919106702447485*^-7*LL - 
     5.0358588155889296*^-8*LL^2 + 5.58131617297577*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (0. - 2.6919106702447485*^-7*LL - 
     5.0358588155889296*^-8*LL^2 + 5.58131617297577*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-7.959539949502143*^-21 - 5.190294924759885*^-6*LL + 
     4.2113807852044705*^-6*LL^2 - 3.230810853424322*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (-1.8813791434016705*^-7*LL + 
     3.979769974751072*^-21*LL^2 + 1.8025401640825585*^-7*NLL)*
    Cqu8[3, 3, 1, 1] + (-1.8813791434016705*^-7*LL + 
     3.979769974751072*^-21*LL^2 + 1.8025401640825585*^-7*NLL)*
    Cqu8[3, 3, 2, 2] + (-1.8813791434020683*^-7*LL - 
     6.367631959601716*^-20*LL^2 + 0.0001463866942675939*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0388703670509574 + 0.06287691634157619*LL - 
     0.0033953903983502945*LL^2 + 0.003352171736853219*NLL)*CuB[3, 3] + 
   (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (-0.000046469649695180405 - 0.00004925071635593261*LL + 
     4.338584332040874*^-6*LL^2 - 2.1732469877199307*^-6*NLL)*
    Cud1[1, 1, 2, 2] + (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*
    Cud1[1, 1, 3, 3] + (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*
    Cud1[2, 2, 1, 1] + (-0.000046469649695180405 - 0.00004925071635593261*
      LL + 4.338584332040874*^-6*LL^2 - 2.1732469877199307*^-6*NLL)*
    Cud1[2, 2, 2, 2] + (6.740734155986088*^-6 + 4.081211518535868*^-6*LL)*LL*
    Cud1[2, 2, 3, 3] + (-0.00001529124414740405 - 0.0000837770179704158*LL)*
    LL*Cud1[3, 3, 1, 1] + (-0.0011611572793693628 + 
     0.0018544206990949125*LL - 0.0001314629256421742*LL^2 + 
     0.00008330022664367418*NLL)*Cud1[3, 3, 2, 2] + 
   (-0.00001529124414740405 - 0.0000837770179704158*LL)*LL*Cud1[3, 3, 3, 3] + 
   (1.4599839356005827*^-8*LL + 1.24367811710971*^-22*LL^2 - 
     1.4732577383718999*^-8*NLL)*Cud8[1, 1, 1, 1] + 
   (-9.94942493687768*^-22 + 1.0868769298352977*^-6*LL + 
     6.285899683720108*^-7*LL^2 - 7.529983996123052*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (1.4599839356005827*^-8*LL + 
     1.24367811710971*^-22*LL^2 - 1.4732577383718999*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (1.4599839356005827*^-8*LL + 
     1.24367811710971*^-22*LL^2 - 1.4732577383718999*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (-9.94942493687768*^-22 + 1.0868769298352977*^-6*LL + 
     6.285899683720108*^-7*LL^2 - 7.529983996123052*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (1.4599839356005827*^-8*LL + 
     1.24367811710971*^-22*LL^2 - 1.4732577383718999*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (0. + 1.4599839356006821*^-8*LL - 
     1.4732577383718997*^-8*NLL)*Cud8[3, 3, 1, 1] + 
   (0. + 0.000029103890928625636*LL - 0.000022785696652176396*LL^2 - 
     0.00004300149197763332*NLL)*Cud8[3, 3, 2, 2] + 
   (0. + 1.4599839356006821*^-8*LL - 1.4732577383718997*^-8*NLL)*
    Cud8[3, 3, 3, 3] + (0.0009470431568476546*LL - 0.0007355540499234907*
      LL^2 - 0.004116599983914208*NLL)*CuG[3, 3] - 
   0.0003105828006561162*NLL*CuH[3, 3] + 
   (-0.000017975291083636442*LL - 0.000010883230716095648*LL^2 + 
     2.720807679023912*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.000026962936625454662 - 0.00001632484607414347*LL)*LL*
    Cuu[1, 1, 2, 2] + (0.00006116497663812272 + 0.0003351080718816632*LL)*LL*
    Cuu[1, 1, 3, 3] + (-8.987645541818223*^-6*LL - 5.441615358047824*^-6*
      LL^2 + 5.441615358047824*^-6*NLL)*Cuu[1, 2, 2, 1] + 
   (0.00002038832554604094*LL + 0.00011170269062722107*LL^2 - 
     0.00011170269062722107*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.000017975291083636442*LL - 0.000010883230716095648*LL^2 + 
     2.720807679023912*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00006116497663812272 + 0.0003351080718816632*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.00002038832554604094*LL + 0.00011170269062722107*LL^2 - 
     0.00011170269062722107*NLL)*Cuu[2, 3, 3, 2] + 
   (0.00402713253835661*LL - 0.0031258814615807047*LL^2 + 
     0.0007814703653951762*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.034998964008629375 + 0.05739695906262468*LL - 
     0.003027688461847343*LL^2 + 0.0009976928969925411*NLL)*CuW[3, 3], 
 AcFB -> CHB*(-0.0013243861244289247 + 0.007942199766424851*LL - 
     0.00022337054332029693*LL^2 - 0.0002799063165874784*NLL) + 
   CW*(-0.0022543631682853576 + 0.007977996135767142*LL - 
     0.0003457472025702699*LL^2 - 0.0000646475871672878*NLL) + 
   CHW*(-0.0013243861244289247 + 0.007949605253248143*LL - 
     0.0002383639243259303*LL^2 + 0.00003842790717927489*NLL) + 
   CHbox*(-0.00033627210725660473 + 0.004727523532827628*LL - 
     0.0006698157756639115*LL^2 + 0.0004828125893990028*NLL) + 
   CHD*(-0.5894502847762368 + 0.055964177820789704*LL - 
     0.002874518457053748*LL^2 + 0.0015539470691395836*NLL) + 
   CHWB*(-2.728355786762068 + 0.13948510587332985*LL - 
     0.00379200536617432*LL^2 + 0.003991388698490347*NLL) - 
   9.101145391065901*^-8*CG*NLL + 4.4759731431470446*^-8*CHG*NLL + 
   (-4.873460277379296*^-6*LL - 2.9506611609171314*^-6*LL^2 + 
     7.376652902292828*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (-7.310190416068945*^-6 - 4.4259917413756964*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-7.310190416068945*^-6 - 4.4259917413756964*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.4367301386896485*^-6*LL - 1.4753305804585657*^-6*LL^2 + 
     1.4753305804585657*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.4367301386896485*^-6*LL - 1.4753305804585657*^-6*LL^2 + 
     1.4753305804585657*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-4.873460277379296*^-6*LL - 2.9506611609171314*^-6*LL^2 + 
     7.376652902292828*^-7*NLL)*Cdd[2, 2, 2, 2] + 
   (-7.310190416068945*^-6 - 4.4259917413756964*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.4367301386896485*^-6*LL - 1.4753305804585657*^-6*LL^2 + 
     1.4753305804585657*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-4.873460277379296*^-6*LL - 2.9506611609171314*^-6*LL^2 + 
     7.376652902292828*^-7*NLL)*Cdd[3, 3, 3, 3] + 
   (0.0003768594592237724 + 0.00044906723427537415*LL - 
     5.97003049252573*^-6*LL^2 + 0.0000155624445332522*NLL)*Ced[1, 1, 1, 1] + 
   (0.0003768594592237724 + 0.00044906723427537415*LL - 
     5.97003049252573*^-6*LL^2 + 0.0000155624445332522*NLL)*Ced[1, 1, 2, 2] + 
   (0.0003768594592237724 + 0.00044906723427537415*LL - 
     5.97003049252573*^-6*LL^2 + 0.0000155624445332522*NLL)*Ced[1, 1, 3, 3] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[2, 2, 3, 3] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (-3.5330235891476906*^-6*LL - 2.2129958706878486*^-6*LL^2 - 
     1.2318146301107806*^-7*NLL)*Ced[3, 3, 3, 3] + 
   (0.0010552064858249121 + 0.001798207976286583*LL - 
     0.00002536684045325897*LL^2 - 4.849408008613961*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.0010552064858249121 + 0.0017913860723460613*LL - 
     0.000029792832194634668*LL^2 - 3.129137989970425*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.0010552064858249121 + 0.0017913860723460613*LL - 
     0.000029792832194634668*LL^2 - 3.129137989970425*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-6.821903940521819*^-6*LL - 4.425991741375697*^-6*
      LL^2 + 1.7202700186435362*^-6*NLL)*Cee[2, 2, 2, 2] + 
   (-0.000013643807881043636*LL - 8.851983482751395*^-6*LL^2 + 
     3.4405400372870724*^-6*NLL)*Cee[2, 2, 3, 3] + 
   (-6.821903940521819*^-6*LL - 4.425991741375697*^-6*LL^2 + 
     1.7202700186435362*^-6*NLL)*Cee[3, 3, 3, 3] + 
   (-0.0007537189184454588 - 0.000905458765597268*LL + 
     7.505528316652648*^-6*LL^2 - 0.00003260306662263734*NLL)*
    Ceu[1, 1, 1, 1] + (-0.0008258858543125714 - 0.00099283566429379*LL + 
     7.74796784280986*^-6*LL^2 - 0.000032743725230606026*NLL)*
    Ceu[1, 1, 2, 2] + (-0.018833501317446634 + 0.030274552462657072*LL - 
     0.0008001386872633627*LL^2 + 0.0014244370496060877*NLL)*
    Ceu[1, 1, 3, 3] + (7.066047264942307*^-6*LL + 4.425991741375697*^-6*
      LL^2 + 2.463629260221561*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (-0.00007216693586275281 - 0.00008031085143155123*LL + 
     4.668431267532907*^-6*LL^2 + 1.0570431805346884*^-7*NLL)*
    Ceu[2, 2, 2, 2] + (-0.00001682718824696363*LL - 
     0.0000908544896460433*LL^2 + 2.463629260221561*^-7*NLL)*
    Ceu[2, 2, 3, 3] + (7.066047264942307*^-6*LL + 4.425991741375697*^-6*
      LL^2 + 2.463629260221561*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (-0.00007216693586275281 - 0.00008031085143155123*LL + 
     4.668431267532907*^-6*LL^2 + 1.0570431805346884*^-7*NLL)*
    Ceu[3, 3, 2, 2] + (-0.00001682718824696363*LL - 
     0.0000908544896460433*LL^2 + 2.463629260221561*^-7*NLL)*
    Ceu[3, 3, 3, 3] + (-0.0022009848012634627 - 0.0026166473243195054*LL + 
     0.00012551997776137755*LL^2 - 0.000034046349884348984*NLL)*CHd[1, 1] + 
   (-0.0022009848012634627 - 0.0026166473243195054*LL + 
     0.00012551997776137755*LL^2 - 0.000034046349884348984*NLL)*CHd[2, 2] + 
   (-0.0022009848012634627 - 0.0026166473243195054*LL + 
     0.00012551997776137755*LL^2 - 0.000034046349884348984*NLL)*CHd[3, 3] + 
   (0.8649567867385298 - 0.0341646507043064*LL + 0.0009372780041298825*LL^2 - 
     0.001339318067302373*NLL)*CHe[1, 1] + 
   (-0.0022009848012634627 - 0.002616708360128949*LL + 
     0.00012551997776137755*LL^2 - 6.218396637049876*^-6*NLL)*CHe[2, 2] + 
   (-0.0022009848012634627 - 0.002616708360128949*LL + 
     0.00012551997776137755*LL^2 - 6.218396637049876*^-6*NLL)*CHe[3, 3] + 
   (0.7422182237519143 - 0.029702053525595188*LL + 0.000820918634244505*
      LL^2 - 0.0011411580042843736*NLL)*CHl1[1, 1] + 
   (-0.0034012473163238933 - 0.00257599963408334*LL + 
     0.00012427897215525416*LL^2 - 0.000028656496156022322*NLL)*CHl1[2, 2] + 
   (-0.0022009848012634627 - 0.002616647324319505*LL + 
     0.00012551997776137755*LL^2 - 0.000042514392091064586*NLL)*CHl1[3, 3] + 
   (-0.4284948228389557 + 0.010428347851678106*LL - 
     0.00021866761120633966*LL^2 + 0.0007889767594497416*NLL)*CHl3[1, 1] + 
   (-1.1697794652934113 + 0.025720317085226464*LL - 
     0.0004313795529329794*LL^2 + 0.0021700206252696186*NLL)*CHl3[2, 2] + 
   (0.002200984881513994 + 0.002622232989137627*LL - 
     0.00009163749593685852*LL^2 + 0.000036878432572951446*NLL)*CHl3[3, 3] + 
   (0.002200984881513994 + 0.0026166473214288936*LL - 
     0.00012551997776137758*LL^2 - 0.00006802962485439488*NLL)*CHq1[1, 1] + 
   (-0.07182126417974859 + 0.0053096083086337734*LL - 
     0.0001946729966946684*LL^2 + 0.000041865611430789164*NLL)*CHq1[2, 2] + 
   (-0.046288400832471516 + 0.09076252792167096*LL - 
     0.006907781691282334*LL^2 + 0.0027858358326566693*NLL)*CHq1[3, 3] + 
   (0.00660295390068243 + 0.007867914524142117*LL - 
     0.0002749124878105756*LL^2 + 0.0003557772221634052*NLL)*CHq3[1, 1] + 
   (0.08023003795775827 + 0.006349278796189172*LL - 
     0.000253764584057192*LL^2 + 0.00023478882718354268*NLL)*CHq3[2, 2] + 
   (0.02204484310636074 + 0.004754396878883398*LL + 
     0.0021787573927971667*LL^2 + 0.0019080106055678091*NLL)*CHq3[3, 3] + 
   (0.004401969763027988 + 0.005233294642857787*LL - 
     0.0002510399555227551*LL^2 + 0.0002545960136793188*NLL)*CHu[1, 1] + 
   (-0.16164270353657076 + 0.011274152101723783*LL - 
     0.00040646185253416517*LL^2 + 0.0005106986879750895*NLL)*CHu[2, 2] + 
   (0.04908117705760885 - 0.08330991810742878*LL + 0.007212047256025586*
      LL^2 - 0.002237923400666204*NLL)*CHu[3, 3] + 
   (0.0003235707845788066 + 0.0003919621703538193*LL - 
     1.336556751267692*^-6*LL^2 + 0.000014577437502379358*NLL)*
    Cld[1, 1, 1, 1] + (0.0003235707845788066 + 0.0003919621703538193*LL - 
     1.336556751267692*^-6*LL^2 + 0.000014577437502379358*NLL)*
    Cld[1, 1, 2, 2] + (0.0003235707845788066 + 0.0003919621703538193*LL - 
     1.336556751267692*^-6*LL^2 + 0.000014577437502379358*NLL)*
    Cld[1, 1, 3, 3] + (8.68085621016971*^-7*LL + 2.6901534155895963*^-7*
      LL^2 - 4.1366853537425855*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (8.68085621016971*^-7*LL + 2.6901534155895963*^-7*LL^2 - 
     4.1366853537425855*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (8.68085621016971*^-7*LL + 2.6901534155895963*^-7*LL^2 - 
     4.1366853537425855*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (-3.6550952080344725*^-6 - 2.2129958706878482*^-6*LL)*LL*Cld[3, 3, 1, 1] + 
   (-3.6550952080344725*^-6 - 2.2129958706878482*^-6*LL)*LL*Cld[3, 3, 2, 2] + 
   (-3.6550952080344725*^-6 - 2.2129958706878482*^-6*LL)*LL*Cld[3, 3, 3, 3] + 
   (0.0007004302438041886 + 0.0008487843948091248*LL - 
     2.6112892683054705*^-6*LL^2 - 1.1498361534566123*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.0003235707845788066 + 0.0003931323464724368*LL - 
     7.019765916337613*^-7*LL^2 - 6.35096197295083*^-7*NLL)*Cle[1, 1, 2, 2] + 
   (0.0003235707845788066 + 0.0003931323464724368*LL - 
     7.019765916337613*^-7*LL^2 - 6.35096197295083*^-7*NLL)*Cle[1, 1, 3, 3] + 
   (0.00037685945922377235 + 0.000456642205576584*LL - 
     1.6402973351127508*^-6*LL^2 - 1.0515899545468648*^-6*NLL)*
    Cle[2, 2, 1, 1] + (9.901572399037516*^-7*LL + 2.6901534155895926*^-7*
      LL^2 - 5.368499983853366*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (9.901572399037516*^-7*LL + 2.6901534155895926*^-7*LL^2 - 
     5.368499983853366*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (0.0003768594592237724 + 0.0004521190247475326*LL - 
     4.122308547359559*^-6*LL^2 - 6.379214191726068*^-7*NLL)*
    Cle[3, 3, 1, 1] + (-3.5330235891476906*^-6*LL - 
     2.2129958706878486*^-6*LL^2 - 1.2318146301107806*^-7*NLL)*
    Cle[3, 3, 2, 2] + (-3.5330235891476906*^-6*LL - 
     2.2129958706878486*^-6*LL^2 - 1.2318146301107806*^-7*NLL)*
    Cle[3, 3, 3, 3] + (0.0003456540017781681 - 0.00010708592872436419*LL + 
     2.256258913752664*^-6*LL^2 - 0.000038282317987713225*NLL)*
    Cll[1, 1, 1, 1] + (-0.018510138193230993 - 0.01774678540007311*LL - 
     0.00009242186662136017*LL^2 - 0.00007229270080832498*NLL)*
    Cll[1, 1, 2, 2] + (0.0006471415691576132 + 0.000791384552789145*LL + 
     6.227294122463995*^-6*LL^2 + 0.000014694304002300376*NLL)*
    Cll[1, 1, 3, 3] + (1.1430600734507692 + 0.005853374455528071*LL + 
     0.00016296235872511797*LL^2 + 0.00007317855483639477*NLL)*
    Cll[1, 2, 2, 1] + (-0.0003014875673783125 - 0.0009065854473785624*LL - 
     8.39027360414357*^-6*LL^2 - 0.000049956223084193324*NLL)*
    Cll[1, 3, 3, 1] + (9.963936237678307*^-6*LL + 5.508806453556857*^-6*
      LL^2 - 0.000019282630462957773*NLL)*Cll[2, 2, 2, 2] + 
   (1.736171242033942*^-6*LL + 5.380306831200007*^-7*LL^2 - 
     8.273370707460889*^-7*NLL)*Cll[2, 2, 3, 3] + 
   (1.1279913060408042*^-7*LL + 5.515373750046222*^-7*LL^2 - 
     0.00001543489448639141*NLL)*Cll[2, 3, 3, 2] + 
   (-8.11496586504102*^-6*LL - 4.4192383954322354*^-6*LL^2 + 
     3.020398905820266*^-6*NLL)*Cll[3, 3, 3, 3] + 
   (-0.0003235707845788066 - 0.00036563956099292053*LL + 
     0.000017225488827302494*LL^2 - 0.00001485412774185578*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00035568731383636226 - 0.00040356864505115586*LL + 
     0.000017934941868306358*LL^2 - 0.000015058431819477511*NLL)*
    Clq1[1, 1, 2, 2] + (0.01380266403962945 - 0.02723679591853699*LL + 
     0.0008574283019490704*LL^2 - 0.0011582941873985026*NLL)*
    Clq1[1, 1, 3, 3] + (-8.680855776935079*^-7*LL - 
     2.69015341555835*^-7*LL^2 + 4.1366853537477894*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-0.00003211652925724052 - 0.00003879716963592057*LL + 
     4.404376994480323*^-7*LL^2 + 2.093644577530446*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.00006660359934025815*LL + 
     0.00025937092265836516*LL^2 + 0.00013737988237912642*NLL)*
    Clq1[2, 2, 3, 3] + (3.655095251357936*^-6 + 2.2129958706878486*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (-0.00003211652925724052 - 0.000034273988806869116*
      LL + 2.922448911691717*^-6*LL^2 - 2.0430407762173477*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (0.00002825162823274982 + 0.00009749347725810682*LL)*
    LL*Clq1[3, 3, 3, 3] + (-0.0032318691090842916 - 
     0.0039021446655743163*LL - 0.000021873959618511175*LL^2 - 
     0.00022760097450202078*NLL)*Clq3[1, 1, 1, 1] + 
   (-0.003338797199986728 - 0.0040304002991012*LL - 
     0.000022242428942598*LL^2 - 0.00022993475757642883*NLL)*
    Clq3[1, 1, 2, 2] + (-0.000834355140807391 - 0.019576008640389667*LL + 
     0.0004509943903601077*LL^2 - 0.0007920126421209292*NLL)*
    Clq3[1, 1, 3, 3] + (1.652247942238875*^-7*LL + 8.475661003326129*^-7*
      LL^2 - 0.00001606740032432297*NLL)*Clq3[2, 2, 1, 1] + 
   (-0.00010692809090344458 - 0.00012809040873268407*LL + 
     4.790967762457845*^-7*LL^2 - 0.00001840118339873105*NLL)*
    Clq3[2, 2, 2, 2] + (0.016523748792456758 - 0.04169700272393523*LL + 
     0.0002720245992620983*LL^2 - 0.002352002638721586*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000013362854052472984*LL - 
     6.5984675364027705*^-6*LL^2 + 2.4424691432276396*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00010692809090344459 - 0.00014161848757938085*LL - 
     6.966936860489602*^-6*LL^2 + 1.0868606881957281*^-7*NLL)*
    Clq3[3, 3, 2, 2] + (6.2587388693906924*^-6*LL + 
     0.00008839080369214838*LL^2 + 2.4424691432276387*^-6*NLL)*
    Clq3[3, 3, 3, 3] + (-0.0006471415691576132 - 0.0007807800271217993*LL + 
     4.576853981437177*^-6*LL^2 - 0.00003327964604237928*NLL)*
    Clu[1, 1, 1, 1] + (-0.000719308505021124 - 0.0008674556404073588*LL + 
     5.2438902993507965*^-6*LL^2 - 0.0000340018753603803*NLL)*
    Clu[1, 1, 2, 2] + (-0.016170406894411436 + 0.026133469005865495*LL - 
     0.0008284039289377976*LL^2 + 0.0012249541394303877*NLL)*
    Clu[1, 1, 3, 3] + (-1.7361711553870158*^-6*LL - 
     5.380306831179185*^-7*LL^2 + 8.273370707485171*^-7*NLL)*
    Clu[2, 2, 1, 1] + (-0.0000721669358627528 - 0.00008841178444094955*LL + 
     1.2900563479570188*^-7*LL^2 + 1.0510775274748563*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-0.00006853868731798356*LL - 
     0.0000958185120705369*LL^2 + 0.00016518679368325047*NLL)*
    Clu[2, 2, 3, 3] + (7.310190502715872*^-6 + 4.425991741375697*^-6*LL)*LL*
    Clu[3, 3, 1, 1] + (-0.0000721669358627528 - 0.00007936542278284667*LL + 
     5.093028059289316*^-6*LL^2 - 7.222293180010314*^-7*NLL)*
    Clu[3, 3, 2, 2] + (-0.00001658304500919008 - 0.00009085448964604328*LL)*
    LL*Clu[3, 3, 3, 3] + (3.655095251357936*^-6 + 2.2129958706878486*^-6*LL)*
    LL*Cqd1[1, 1, 1, 1] + (3.655095251357936*^-6 + 2.2129958706878486*^-6*LL)*
    LL*Cqd1[1, 1, 2, 2] + (3.655095251357936*^-6 + 2.2129958706878486*^-6*LL)*
    LL*Cqd1[1, 1, 3, 3] + (-0.00003211652925724052 - 
     0.00003509287056004923*LL + 2.4282483571665875*^-6*LL^2 - 
     1.5255712844976408*^-6*NLL)*Cqd1[2, 2, 1, 1] + 
   (-0.00003211652925724052 - 0.00003509287056004923*LL + 
     2.4282483571665875*^-6*LL^2 - 1.5255712844976408*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (-0.00003211652925724052 - 0.00003509287056004923*LL + 
     2.4282483571665875*^-6*LL^2 - 1.5255712844976408*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (0.00002825162823274982 + 0.00009749347725810682*LL)*
    LL*Cqd1[3, 3, 1, 1] + (0.00002825162823274982 + 
     0.00009749347725810682*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.00002825162823274982 + 0.00009749347725810682*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 2.0180748979578773*^-8*LL - 2.0364227219236826*^-8*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 2.0180748979578773*^-8*LL - 
     2.0364227219236826*^-8*NLL)*Cqd8[1, 1, 2, 2] + 
   (0. + 2.0180748979578773*^-8*LL - 2.0364227219236826*^-8*NLL)*
    Cqd8[1, 1, 3, 3] + (-6.95137241999251*^-22 + 1.5487015593571173*^-6*LL - 
     2.302019707872096*^-9*LL^2 + 2.9704513018410075*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (-6.95137241999251*^-22 + 1.5487015593571173*^-6*LL - 
     2.302019707872096*^-9*LL^2 + 2.9704513018410075*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (-6.95137241999251*^-22 + 1.5487015593571173*^-6*LL - 
     2.302019707872096*^-9*LL^2 + 2.9704513018410075*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. + 1.4287609501528835*^-6*LL - 
     1.3688888847923708*^-6*NLL)*Cqd8[3, 3, 1, 1] + 
   (0. + 1.4287609501528835*^-6*LL - 1.3688888847923708*^-6*NLL)*
    Cqd8[3, 3, 2, 2] + (0. + 1.4287609501528835*^-6*LL - 
     1.3688888847923708*^-6*NLL)*Cqd8[3, 3, 3, 3] + 
   (-0.00037685945922272935 - 0.0004496775923264842*LL + 
     5.600486103492495*^-6*LL^2 - 0.000019030571881115528*NLL)*
    Cqe[1, 1, 1, 1] + (3.5330236324711537*^-6*LL + 2.2129958706878486*^-6*
      LL^2 + 1.2318146301107806*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (3.5330236324711537*^-6*LL + 2.2129958706878486*^-6*LL^2 + 
     1.2318146301107806*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.00040897598848104285 - 0.0004883908810487387*LL + 
     5.836734008629609*^-6*LL^2 - 0.000019212392081335303*NLL)*
    Cqe[2, 2, 1, 1] + (-0.00003211652925724052 - 0.000035180265089785266*LL + 
     2.4492437758249612*^-6*LL^2 - 5.863873720869543*^-8*NLL)*
    Cqe[2, 2, 2, 2] + (-0.00003211652925724052 - 0.000035180265089785266*LL + 
     2.4492437758249612*^-6*LL^2 - 5.863873720869543*^-8*NLL)*
    Cqe[2, 2, 3, 3] + (0.01607581633967633 - 0.031772759518042225*LL + 
     0.0009356013507510366*LL^2 - 0.0012803000496017947*NLL)*
    Cqe[3, 3, 1, 1] + (0.000028129556613863038*LL + 
     0.00009749347725810681*LL^2 + 1.2318146301107806*^-7*NLL)*
    Cqe[3, 3, 2, 2] + (0.000028129556613863038*LL + 
     0.00009749347725810681*LL^2 + 1.2318146301107806*^-7*NLL)*
    Cqe[3, 3, 3, 3] + (-9.649439741381697*^-6*LL - 5.881062284003878*^-6*
      LL^2 + 3.5866095044390806*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (0.0000642330585172572 + 0.00007610295522897378*LL - 
     1.723330037915396*^-6*LL^2 + 3.2528818218489704*^-6*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.00005650326229004563 - 0.00019498695451621365*LL)*
    LL*Cqq1[1, 1, 3, 3] + (-0.00003848903245910371 - 
     0.0001017842144605433*LL + 2.8900045448710428*^-6*LL^2 - 
     5.299614320918941*^-6*NLL)*Cqq1[1, 2, 2, 1] + 
   (5.068370685404358*^-6*LL + 0.000055892977939446084*LL^2 - 
     0.0000614499903874925*NLL)*Cqq1[1, 3, 3, 1] + 
   (0.000025744026055500913 - 0.000016031819490290646*LL + 
     7.047736790959521*^-6*LL^2 - 5.633342003509051*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.0027400104372362366 + 0.0054481447655523665*LL - 
     0.00035184716648904745*LL^2 + 0.00016083298975498367*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.0018699073950535865 + 0.0018315987083613254*LL - 
     0.00010448987089615982*LL^2 - 0.00010857740158820877*NLL)*
    Cqq1[2, 3, 3, 2] + (0.004187043044099455*LL - 0.0035337389305472285*
      LL^2 + 0.0004207528310015634*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000028914803127110986*LL - 0.000017602666776350847*LL^2 - 
     2.4371065594883044*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.0006415685454171337 - 0.0008479035676792784*LL - 
     0.00004514664792196148*LL^2 - 0.00003604220816001963*NLL)*
    Cqq3[1, 1, 2, 2] + (0.000052138885623292686 + 0.0005303448221528903*LL)*
    LL*Cqq3[1, 1, 3, 3] + (0.00005561784806449663 + 
     0.00018104838654473394*LL - 1.6579192604712214*^-7*LL^2 - 
     4.887011633481483*^-6*NLL)*Cqq3[1, 2, 2, 1] + 
   (-0.00001955414502598205*LL - 0.00018588428095025515*LL^2 + 
     0.00016921324360611586*NLL)*Cqq3[1, 3, 3, 1] + 
   (-0.0005859506973490988 - 0.0006379403780069217*LL - 
     0.00002770977307165777*LL^2 - 0.00003849211323401283*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0034458120412594277 + 0.004628759114102613*LL + 
     0.0004374481386410209*LL^2 + 0.00014980971434204625*NLL)*
    Cqq3[2, 2, 3, 3] + (-0.0017758005145413539 + 0.0020916674053507557*LL - 
     0.00038511854170647926*LL^2 + 0.00014750320569636313*NLL)*
    Cqq3[2, 3, 3, 2] + (0.002715067867089223*LL - 0.0010953050847015*LL^2 + 
     0.00162901864284609*NLL)*Cqq3[3, 3, 3, 3] + 
   (-7.310190589362798*^-6 - 4.4259917413756964*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (0.00007216693586275279 + 0.000079677105101058*LL - 
     4.904318374064245*^-6*LL^2 + 3.623740249794897*^-6*NLL)*
    Cqu1[1, 1, 2, 2] + (0.000016583047791492674 + 0.00009085448964604328*LL)*
    LL*Cqu1[1, 1, 3, 3] + (0.0000642330585172572 + 0.00007028977230090678*
      LL - 4.79351045835805*^-6*LL^2 + 2.998654022349345*^-6*NLL)*
    Cqu1[2, 2, 1, 1] + (0.0001363999943759055 + 0.00015727706799132315*LL - 
     5.271837091046599*^-6*LL^2 + 6.622394272144243*^-6*NLL)*
    Cqu1[2, 2, 2, 2] + (0.001605019275144473 - 0.002577731695608401*LL + 
     0.0001581472901476667*LL^2 - 0.00012124415100511075*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.00005650326229004563 - 0.00019498695451621365*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-0.003078448419761125 + 0.00602448499972934*LL - 
     0.00034750032448058334*LL^2 + 0.00026728037446480997*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.003363379130726849*LL + 0.0028150301122321767*
      LL^2 + 0.0001189184561035609*NLL)*Cqu1[3, 3, 3, 3] + 
   (2.015680720783543*^-7*LL - 8.689215524990639*^-23*LL^2 - 
     2.034006777384644*^-7*NLL)*Cqu8[1, 1, 1, 1] + 
   (2.780548967997004*^-21 - 5.503908811095344*^-6*LL + 
     1.2202430034615183*^-7*LL^2 + 1.6267853108289586*^-6*NLL)*
    Cqu8[1, 1, 2, 2] + (-6.128687368436728*^-6*LL - 
     2.7805489679970045*^-21*LL^2 + 5.856961056162223*^-6*NLL)*
    Cqu8[1, 1, 3, 3] + (1.3902744839985023*^-21 + 4.1517787600450095*^-6*LL + 
     1.4639223400771791*^-6*LL^2 - 2.5740693132743866*^-6*NLL)*
    Cqu8[2, 2, 1, 1] + (0. - 1.553698123231852*^-6*LL + 
     1.585946640423331*^-6*LL^2 - 7.438833247069641*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-4.448878348795208*^-20 + 0.000035193474889376514*
      LL - 0.00003090066944167803*LL^2 + 0.000010178416667387347*NLL)*
    Cqu8[2, 2, 3, 3] + (1.610148273251659*^-6*LL + 5.561097935994009*^-21*
      LL^2 - 1.5519253353115982*^-6*NLL)*Cqu8[3, 3, 1, 1] + 
   (0. - 0.0000774536216462247*LL + 0.0000728463651071544*LL^2 - 
     0.000017415536611038717*NLL)*Cqu8[3, 3, 2, 2] + 
   (-4.720107167263378*^-6*LL - 8.897756697590414*^-20*LL^2 + 
     0.0001630663778700037*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.042154130647289983 + 0.06822511933218396*LL - 
     0.003682232541393559*LL^2 + 0.003625605205076308*NLL)*CuB[3, 3] + 
   (7.310190502715872*^-6 + 4.425991741375697*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (7.310190502715872*^-6 + 4.425991741375697*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (7.310190502715872*^-6 + 4.425991741375697*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (-0.00007216693586275281 - 0.00007975502578891947*LL + 
     4.857140952757977*^-6*LL^2 - 3.215153417885534*^-6*NLL)*
    Cud1[2, 2, 1, 1] + (-0.00007216693586275281 - 0.00007975502578891947*LL + 
     4.857140952757977*^-6*LL^2 - 3.215153417885534*^-6*NLL)*
    Cud1[2, 2, 2, 2] + (-0.00007216693586275281 - 0.00007975502578891947*LL + 
     4.857140952757977*^-6*LL^2 - 3.215153417885534*^-6*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00001658304500919008 - 0.00009085448964604328*LL)*
    LL*Cud1[3, 3, 1, 1] + (-0.00001658304500919008 - 
     0.00009085448964604328*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-0.00001658304500919008 - 0.00009085448964604328*LL)*LL*
    Cud1[3, 3, 3, 3] + (9.069366154938793*^-8*LL + 8.689215524990639*^-23*
      LL^2 - 9.15182252596138*^-8*NLL)*Cud8[1, 1, 1, 1] + 
   (9.069366154938793*^-8*LL + 8.689215524990639*^-23*LL^2 - 
     9.15182252596138*^-8*NLL)*Cud8[1, 1, 2, 2] + 
   (9.069366154938793*^-8*LL + 8.689215524990639*^-23*LL^2 - 
     9.15182252596138*^-8*NLL)*Cud8[1, 1, 3, 3] + 
   (1.3902744839985023*^-21 - 1.8551081645716844*^-6*LL + 
     6.101215017307588*^-7*LL^2 + 2.013311697399078*^-6*NLL)*
    Cud8[2, 2, 1, 1] + (1.3902744839985023*^-21 - 1.8551081645716844*^-6*LL + 
     6.101215017307588*^-7*LL^2 + 2.013311697399078*^-6*NLL)*
    Cud8[2, 2, 2, 2] + (1.3902744839985023*^-21 - 1.8551081645716844*^-6*LL + 
     6.101215017307588*^-7*LL^2 + 2.013311697399078*^-6*NLL)*
    Cud8[2, 2, 3, 3] + (-3.0744340587081562*^-6*LL + 
     2.7805489679970045*^-21*LL^2 + 2.93866264169073*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (-3.0744340587081562*^-6*LL + 
     2.7805489679970045*^-21*LL^2 + 2.93866264169073*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (-3.0744340587081562*^-6*LL + 
     2.7805489679970045*^-21*LL^2 + 2.93866264169073*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.0010270492406238912*LL - 0.0007976935612170135*
      LL^2 - 0.004771911952581804*NLL)*CuG[3, 3] - 
   0.0003368207956078465*NLL*CuH[3, 3] + 
   (-0.000019131066925436578*LL - 0.000011802644643668526*LL^2 + 
     2.584588259878676*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (0.0002886677434510112 + 0.0003204149801957188*LL - 
     0.000020560821922382334*LL^2 + 9.660312404808581*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (0.0000663321911659707 + 0.00036341795858417313*LL)*LL*
    Cuu[1, 1, 3, 3] + (0.00003848903245834583 + 0.00007605355466201406*LL - 
     0.000017591745737922137*LL^2 + 0.00001856529021804074*NLL)*
    Cuu[1, 2, 2, 1] + (0.000010175768800021857*LL + 
     0.00012113931952805768*LL^2 - 0.00010975074186233321*NLL)*
    Cuu[1, 3, 3, 1] + (0.00032715677590759 + 0.00041559960178324374*LL - 
     0.00002634992301663594*LL^2 + 0.00002564101436297064*NLL)*
    Cuu[2, 2, 2, 2] + (0.007213066029671883 - 0.011722668050633645*LL + 
     0.0006958722068179712*LL^2 - 0.0003715979085910192*NLL)*
    Cuu[2, 2, 3, 3] + (0.004361471037930869 - 0.004255110397125743*LL + 
     0.0005121166270694286*LL^2 - 0.0000285922931883021*NLL)*
    Cuu[2, 3, 3, 2] + (0.004355046439292996*LL - 0.003389955524392061*LL^2 + 
     0.0008592435316647783*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.037955671975296305 + 0.062279117748026164*LL - 
     0.003283467192707163*LL^2 + 0.0011278234402748656*NLL)*CuW[3, 3], 
 AbFB -> CHB*(-0.0012225738139880048 + 0.007321096404867937*LL - 
     0.00020619891137055004*LL^2 - 0.0002583190137902329*NLL) + 
   CW*(-0.0021055286162228984 + 0.007356028139393624*LL - 
     0.0003191678531988625*LL^2 - 0.00006213174197700243*NLL) + 
   CHW*(-0.001222573813988005 + 0.0073274347209220944*LL - 
     0.0002200396747727875*LL^2 + 0.00003646835626975687*NLL) + 
   CHbox*(-0.00031042115675545867 + 0.00435756752191081*LL - 
     0.0006172776839171281*LL^2 + 0.0004468441082563079*NLL) + 
   CHD*(-0.5434011780000569 + 0.05156262540593067*LL - 
     0.002651456881426786*LL^2 + 0.0014364112456584277*NLL) + 
   CHWB*(-2.515062934286487 + 0.12858147683835622*LL - 
     0.0035004945898136222*LL^2 + 0.003684551631775742*NLL) - 
   1.1997610737611592*^-8*CG*NLL + 5.9004642971833225*^-9*CHG*NLL + 
   (-4.44034840502479*^-6*LL - 2.7238288010643417*^-6*LL^2 + 
     6.219614558758327*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (-6.748218911620833*^-6 - 4.085743201596512*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (0.000046521248521493434 + 0.00005056435754847324*LL - 
     4.434638281795752*^-6*LL^2 + 1.5838740875873713*^-6*NLL)*
    Cdd[1, 1, 3, 3] + (-2.1324778984287477*^-6*LL - 
     1.3619144005321709*^-6*LL^2 + 1.2439229117516654*^-6*NLL)*
    Cdd[1, 2, 2, 1] + (6.202833136189972*^-6 + 0.000013909141651923378*LL - 
     3.2087545960460012*^-6*LL^2 + 1.4821277498354734*^-6*NLL)*
    Cdd[1, 3, 3, 1] + (-4.44034840502479*^-6*LL - 2.7238288010643417*^-6*
      LL^2 + 6.219614558758327*^-7*NLL)*Cdd[2, 2, 2, 2] + 
   (0.000046521248521493434 + 0.00005056435754847324*LL - 
     4.434638281795752*^-6*LL^2 + 1.5838740875873713*^-6*NLL)*
    Cdd[2, 2, 3, 3] + (6.202833136189972*^-6 + 0.000013909141651923378*LL - 
     3.2087545960460012*^-6*LL^2 + 1.4821277498354734*^-6*NLL)*
    Cdd[2, 3, 3, 2] + (0.000052724081657710045 + 0.00006891384760542039*LL - 
     4.919564076777413*^-6*LL^2 + 2.444040381547013*^-6*NLL)*
    Cdd[3, 3, 3, 3] + (0.00037748753228095783 + 0.0004493401088024527*LL - 
     5.8061676873917745*^-6*LL^2 + 0.00001558838086543027*NLL)*
    Ced[1, 1, 1, 1] + (0.00037748753228095783 + 0.0004493401088024527*LL - 
     5.8061676873917745*^-6*LL^2 + 0.00001558838086543027*NLL)*
    Ced[1, 1, 2, 2] + (0.0004007481565416931 + 0.0004776830778643745*LL - 
     6.011027389445807*^-6*LL^2 + 0.000015639630990205297*NLL)*
    Ced[1, 1, 3, 3] + (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*
      LL^2 - 1.2338675693749234*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*LL^2 - 
     1.2338675693749234*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (0.000023260624260746717 + 0.00002509113466926062*LL - 
     2.24773130285229*^-6*LL^2 - 7.21366321624627*^-8*NLL)*Ced[2, 2, 3, 3] + 
   (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*LL^2 - 
     1.2338675693749234*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*LL^2 - 
     1.2338675693749234*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (0.000023260624260746717 + 0.00002509113466926062*LL - 
     2.24773130285229*^-6*LL^2 - 7.21366321624627*^-8*NLL)*Ced[3, 3, 3, 3] + 
   (0.001056965090386581 + 0.0017987285513428692*LL - 
     0.000025061491880970206*LL^2 - 5.031302463617972*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.001056965090386581 + 0.0017924694326838459*LL - 
     0.000029147235082566725*LL^2 - 3.481977890569685*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.001056965090386581 + 0.0017924694326838459*LL - 
     0.000029147235082566725*LL^2 - 3.481977890569685*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-6.259118659024087*^-6*LL - 4.085743201596512*^-6*
      LL^2 + 1.5493245730482866*^-6*NLL)*Cee[2, 2, 2, 2] + 
   (-0.000012518237318048179*LL - 8.171486403193024*^-6*LL^2 + 
     3.0986491460965732*^-6*NLL)*Cee[2, 2, 3, 3] + 
   (-6.259118659024087*^-6*LL - 4.085743201596512*^-6*LL^2 + 
     1.5493245730482866*^-6*NLL)*Cee[3, 3, 3, 3] + 
   (-0.0007549750645618749 - 0.0009060167213937322*LL + 
     7.170412125033821*^-6*LL^2 - 0.000032657402814110446*NLL)*
    Ceu[1, 1, 1, 1] + (-0.0007549750645618749 - 0.0009060167213937322*LL + 
     7.170412125033821*^-6*LL^2 - 0.000032657402814110446*NLL)*
    Ceu[1, 1, 2, 2] + (-0.018864889184840358 + 0.03027734059999947*LL - 
     0.0007943057843658951*LL^2 + 0.0014268110129256925*NLL)*
    Ceu[1, 1, 3, 3] + (6.5036687854449395*^-6*LL + 4.085743201596513*^-6*
      LL^2 + 2.467735138749847*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (6.5036687854449395*^-6*LL + 4.085743201596513*^-6*LL^2 + 
     2.467735138749847*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.00001554710950699832*LL - 0.00008383949543131827*LL^2 + 
     2.4677351387498463*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (6.5036687854449395*^-6*LL + 4.085743201596513*^-6*LL^2 + 
     2.467735138749847*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (6.5036687854449395*^-6*LL + 4.085743201596513*^-6*LL^2 + 
     2.467735138749847*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.00001554710950699832*LL - 0.00008383949543131827*LL^2 + 
     2.4677351387498463*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.0020317839229322156 - 0.0024120276724334914*LL + 
     0.00011584007082173674*LL^2 - 0.00012101713545726143*NLL)*CHd[1, 1] + 
   (-0.0020317839229322156 - 0.0024120276724334914*LL + 
     0.00011584007082173674*LL^2 - 0.00012101713545726143*NLL)*CHd[2, 2] + 
   (0.0522267716428055 - 0.00438573999137197*LL + 0.00016593010877335293*
      LL^2 - 0.00020371964453729752*NLL)*CHd[3, 3] + 
   (0.8651585797945921 - 0.03396172685417686*LL + 0.0009289509711410609*
      LL^2 - 0.0013420188462302286*NLL)*CHe[1, 1] + 
   (-0.0020317839229322156 - 0.0024120888099650657*LL + 
     0.00011584007082173678*LL^2 - 6.69743489871578*^-6*NLL)*CHe[2, 2] + 
   (-0.0020317839229322156 - 0.0024120888099650657*LL + 
     0.00011584007082173678*LL^2 - 6.69743489871578*^-6*NLL)*CHe[3, 3] + 
   (0.7425094784152506 - 0.029502079707150592*LL + 0.0008124951476954971*
      LL^2 - 0.0011446520881650047*NLL)*CHl1[1, 1] + 
   (-0.0031397769176578255 - 0.00237450474934467*LL + 
     0.00011469446764065481*LL^2 - 0.000030296487730432528*NLL)*CHl1[2, 2] + 
   (-0.0020317839229322156 - 0.0024120276724334923*LL + 
     0.0001158400708217368*LL^2 - 0.00004308905658584773*NLL)*CHl1[3, 3] + 
   (-0.3369544973476317 + 0.008415789299455304*LL - 
     0.0001855563230303065*LL^2 + 0.0006191367707702248*NLL)*CHl3[1, 1] + 
   (-1.0782616915588539 + 0.023708357643946645*LL - 
     0.00039862276996150125*LL^2 + 0.0020024822809367898*NLL)*CHl3[2, 2] + 
   (0.0020317839230457207 + 0.002417157988619561*LL - 
     0.0000849984161941247*LL^2 + 0.00003332559897187209*NLL)*CHl3[3, 3] + 
   (0.0020317839230457207 + 0.0024120276724294027*LL - 
     0.00011584007082173674*LL^2 + 0.00010292364457928932*NLL)*CHq1[1, 1] + 
   (0.0020317839230457207 + 0.0024120276724294027*LL - 
     0.00011584007082173674*LL^2 + 0.00010292364457928932*NLL)*CHq1[2, 2] + 
   (-0.03272665943562304 + 0.08324549562974631*LL - 
     0.0063566020983194015*LL^2 + 0.0027265557159951246*NLL)*CHq1[3, 3] + 
   (0.006095351767706312 + 0.007252691533172746*LL - 
     0.0002549952485823741*LL^2 + 0.00032816268336834483*NLL)*CHq3[1, 1] + 
   (0.006095351767706312 + 0.007252691533172746*LL - 
     0.0002549952485823741*LL^2 + 0.00032816268336834483*NLL)*CHq3[2, 2] + 
   (0.03000986129832472 + 0.004601963896817425*LL + 
     0.0019967911568739647*LL^2 + 0.0017393539128802546*NLL)*CHq3[3, 3] + 
   (0.004063567846091441 + 0.004824055344858805*LL - 
     0.00023168014164347348*LL^2 + 0.00014447390317291978*NLL)*CHu[1, 1] + 
   (0.004063567846091441 + 0.004824055344858805*LL - 
     0.00023168014164347348*LL^2 + 0.00014447390317291978*NLL)*CHu[2, 2] + 
   (0.04527182116131231 - 0.07674343056421232*LL + 0.006651092136386284*
      LL^2 - 0.0021619326863896527*NLL)*CHu[3, 3] + 
   (0.00032411004686257536 + 0.00039189245143252685*LL - 
     1.3599131740036152*^-6*LL^2 + 0.000014634222451568998*NLL)*
    Cld[1, 1, 1, 1] + (0.00032411004686257536 + 0.00039189245143252685*LL - 
     1.3599131740036152*^-6*LL^2 + 0.000014634222451568998*NLL)*
    Cld[1, 1, 2, 2] + (0.0003473706711232901 + 0.0004203484385701657*LL - 
     1.4963455116602196*^-6*LL^2 + 0.000014770281607896782*NLL)*
    Cld[1, 1, 3, 3] + (8.013509942656619*^-7*LL + 2.4833476136567827*^-7*
      LL^2 - 3.8186772702731356*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (8.013509942656619*^-7*LL + 2.4833476136567827*^-7*LL^2 - 
     3.8186772702731356*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (0.000023260624260746717 + 0.00002925733813190457*LL + 
     1.1190242370907458*^-7*LL^2 - 2.458085706995309*^-7*NLL)*
    Cld[2, 2, 3, 3] + (-3.3741094558104167*^-6 - 2.042871600798256*^-6*LL)*LL*
    Cld[3, 3, 1, 1] + (-3.3741094558104167*^-6 - 2.042871600798256*^-6*LL)*LL*
    Cld[3, 3, 2, 2] + (0.000023260624260746717 + 0.00002508187768182849*LL - 
     2.17930393845486*^-6*LL^2 + 1.360591563277826*^-7*NLL)*Cld[3, 3, 3, 3] + 
   (0.0007015975791435043 + 0.0008487133975376636*LL - 
     2.6367701571509967*^-6*LL^2 - 1.1192622402696346*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.00032411004686257536 + 0.0003930645777638208*LL - 
     7.24275424619865*^-7*LL^2 - 6.036644197501121*^-7*NLL)*Cle[1, 1, 2, 2] + 
   (0.00032411004686257536 + 0.0003930645777638208*LL - 
     7.24275424619865*^-7*LL^2 - 6.036644197501121*^-7*NLL)*Cle[1, 1, 3, 3] + 
   (0.00037748753228095783 + 0.00045657244583125774*LL - 
     1.6641599711654535*^-6*LL^2 - 1.0208523044843284*^-6*NLL)*
    Cle[2, 2, 1, 1] + (9.236260574148475*^-7*LL + 2.483347613656777*^-7*
      LL^2 - 5.052544839648059*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (9.236260574148475*^-7*LL + 2.483347613656777*^-7*LL^2 - 
     5.052544839648059*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (0.00037748753228095783 + 0.0004523969853811817*LL - 
     3.955366333329387*^-6*LL^2 - 6.389845774570147*^-7*NLL)*
    Cle[3, 3, 1, 1] + (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*
      LL^2 - 1.2338675693749234*^-7*NLL)*Cle[3, 3, 2, 2] + 
   (-3.251834392661231*^-6*LL - 2.042871600798256*^-6*LL^2 - 
     1.2338675693749234*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (0.00034623006790062484 - 0.0001079016113728121*LL + 
     1.8273482012737703*^-6*LL^2 - 0.00003676768353281241*NLL)*
    Cll[1, 1, 1, 1] + (-0.017036341948848836 - 0.016296132558170123*LL - 
     0.00008487008237187715*LL^2 - 0.00006551609652143599*NLL)*
    Cll[1, 1, 2, 2] + (0.0006482200937251507 + 0.0007912575481178773*LL + 
     6.195414674684065*^-6*LL^2 + 0.000014783773948239595*NLL)*
    Cll[1, 1, 3, 3] + (1.0535726779347336 + 0.005324610094006783*LL + 
     0.00014973230678501357*LL^2 + 0.00006496947324358327*NLL)*
    Cll[1, 2, 2, 1] + (-0.00030199002582466535 - 0.000906713933701796*LL - 
     8.447575493178291*^-6*LL^2 - 0.00004869930680996278*NLL)*
    Cll[1, 3, 3, 1] + (9.134306101880118*^-6*LL + 5.085316428887814*^-6*
      LL^2 - 0.000017736331175053256*NLL)*Cll[2, 2, 2, 2] + 
   (1.6027019885313238*^-6*LL + 4.966695227314425*^-7*LL^2 - 
     7.637354540545277*^-7*NLL)*Cll[2, 2, 3, 3] + 
   (-2.317009775919685*^-8*LL + 5.091378863883765*^-7*LL^2 - 
     0.00001412044504990953*NLL)*Cll[2, 3, 3, 2] + 
   (-7.554774211107732*^-6*LL - 4.079509019767999*^-6*LL^2 + 
     2.852150671089203*^-6*NLL)*Cll[3, 3, 3, 3] + 
   (-0.00032411004686255833 - 0.0003655259729182844*LL + 
     0.00001727532570557556*LL^2 - 0.00001491137382232449*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00032411004686255833 - 0.0003655259729182844*LL + 
     0.00001727532570557556*LL^2 - 0.00001491137382232449*NLL)*
    Clq1[1, 1, 2, 2] + (0.013829901296512995 - 0.027227610448927186*LL + 
     0.0008384959412607782*LL^2 - 0.001170973520862418*NLL)*
    Clq1[1, 1, 3, 3] + (-8.013509942044229*^-7*LL - 
     2.4833476136554666*^-7*LL^2 + 3.8186772702733537*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-8.013509942044229*^-7*LL - 
     2.4833476136554666*^-7*LL^2 + 3.8186772702733537*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (4.233770597595227*^-6 - 0.000056150892812505997*LL + 
     0.00023944184099713902*LL^2 + 0.000126859916166969*NLL)*
    Clq1[2, 2, 3, 3] + (3.3741094558716555*^-6 + 2.0428716007982564*^-6*LL)*
    LL*Clq1[3, 3, 1, 1] + (3.3741094558716555*^-6 + 
     2.0428716007982564*^-6*LL)*LL*Clq1[3, 3, 2, 2] + 
   (4.233770597595225*^-6 + 0.00003141230189091036*LL + 
     0.00009000873974365268*LL^2 + 4.1125426899913925*^-8*NLL)*
    Clq1[3, 3, 3, 3] + (-0.0032372553342732637 - 0.00390233180501717*LL - 
     0.000021976983983258268*LL^2 - 0.00022652649723763231*NLL)*
    Clq3[1, 1, 1, 1] + (-0.0032372553342732637 - 0.00390233180501717*LL - 
     0.000021976983983258268*LL^2 - 0.00022652649723763231*NLL)*
    Clq3[1, 1, 2, 2] + (-0.0021476447143766036 - 0.01633164295157053*LL + 
     0.0004303187275244327*LL^2 - 0.0006084086239831531*NLL)*
    Clq3[1, 1, 3, 3] + (-3.842870409406182*^-8*LL + 
     7.824093750679061*^-7*LL^2 - 0.00001464038171987353*NLL)*
    Clq3[2, 2, 1, 1] + (-3.842870409406182*^-8*LL + 
     7.824093750679061*^-7*LL^2 - 0.00001464038171987353*NLL)*
    Clq3[2, 2, 2, 2] + (0.015239388192673071 - 0.038452663876181445*LL + 
     0.0002510506658081595*LL^2 - 0.0021709984961165774*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000012526525592373721*LL - 
     6.091209711423684*^-6*LL^2 + 2.446539756358385*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000012526525592373721*LL - 
     6.091209711423684*^-6*LL^2 + 2.446539756358385*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.000014095825974600412 - 0.000012217920517864567*
      LL + 0.00008153373589172312*LL^2 + 2.448418179593838*^-6*NLL)*
    Clq3[3, 3, 3, 3] + (-0.0006482200937251167 - 0.0007806353490604975*LL + 
     4.626739596158483*^-6*LL^2 - 0.00003340009027413238*NLL)*
    Clu[1, 1, 1, 1] + (-0.0006482200937251167 - 0.0007806353490604975*LL + 
     4.626739596158483*^-6*LL^2 - 0.00003340009027413238*NLL)*
    Clu[1, 1, 2, 2] + (-0.016197356455222807 + 0.026140361564598556*LL - 
     0.0008222282500959393*LL^2 + 0.001214021594496311*NLL)*Clu[1, 1, 3, 3] + 
   (-1.6027019884088458*^-6*LL - 4.966695227313559*^-7*LL^2 + 
     7.637354540546271*^-7*NLL)*Clu[2, 2, 1, 1] + 
   (-1.6027019884088458*^-6*LL - 4.966695227313559*^-7*LL^2 + 
     7.637354540546271*^-7*NLL)*Clu[2, 2, 2, 2] + 
   (-0.0000632641335947121*LL - 0.00008842190815564614*LL^2 + 
     0.00015248804306970473*NLL)*Clu[2, 2, 3, 3] + 
   (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*Clu[3, 3, 1, 1] + 
   (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*Clu[3, 3, 2, 2] + 
   (-0.00001530255938069995 - 0.00008383949543131828*LL)*LL*Clu[3, 3, 3, 3] + 
   (3.3741094558716555*^-6 + 2.0428716007982564*^-6*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (3.3741094558716555*^-6 + 2.0428716007982564*^-6*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (-0.00002326062426075481 - 0.000025031647425892995*LL + 
     2.209716100409273*^-6*LL^2 - 1.2385321046248847*^-6*NLL)*
    Cqd1[1, 1, 3, 3] + (3.3741094558716555*^-6 + 2.0428716007982564*^-6*LL)*
    LL*Cqd1[2, 2, 1, 1] + (3.3741094558716555*^-6 + 
     2.0428716007982564*^-6*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (-0.00002326062426075481 - 0.000025031647425892995*LL + 
     2.209716100409273*^-6*LL^2 - 1.2385321046248847*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (4.233770597595225*^-6 + 0.00003129292427822041*LL + 
     0.0000899366722975086*LL^2 + 1.9243258952931793*^-7*NLL)*
    Cqd1[3, 3, 1, 1] + (4.233770597595225*^-6 + 0.00003129292427822041*LL + 
     0.0000899366722975086*LL^2 + 1.9243258952931793*^-7*NLL)*
    Cqd1[3, 3, 2, 2] + (0.0009964697737307269 - 0.001957164223967484*LL + 
     0.00014061740942538704*LL^2 - 0.00008174755199184381*NLL)*
    Cqd1[3, 3, 3, 3] + (2.657176839121686*^-8*LL + 6.225295342911166*^-23*
      LL^2 - 2.6813352153973497*^-8*NLL)*Cqd8[1, 1, 1, 1] + 
   (2.657176839121686*^-8*LL + 6.225295342911166*^-23*LL^2 - 
     2.6813352153973497*^-8*NLL)*Cqd8[1, 1, 2, 2] + 
   (0. - 7.497029233116653*^-7*LL - 5.112964513821912*^-7*LL^2 + 
     2.648878284422766*^-7*NLL)*Cqd8[1, 1, 3, 3] + 
   (2.657176839121686*^-8*LL + 6.225295342911166*^-23*LL^2 - 
     2.6813352153973497*^-8*NLL)*Cqd8[2, 2, 1, 1] + 
   (2.657176839121686*^-8*LL + 6.225295342911166*^-23*LL^2 - 
     2.6813352153973497*^-8*NLL)*Cqd8[2, 2, 2, 2] + 
   (0. - 7.497029233116653*^-7*LL - 5.112964513821912*^-7*LL^2 + 
     2.648878284422766*^-7*NLL)*Cqd8[2, 2, 3, 3] + 
   (0. - 1.0670439817055269*^-7*LL + 1.4287093779330016*^-7*LL^2 + 
     3.5266648240034784*^-7*NLL)*Cqd8[3, 3, 1, 1] + 
   (0. - 1.0670439817055269*^-7*LL + 1.4287093779330016*^-7*LL^2 + 
     3.5266648240034784*^-7*NLL)*Cqd8[3, 3, 2, 2] + 
   (-3.187351215570517*^-20 + 0.00002464092775902096*LL - 
     0.000023808710817511957*LL^2 + 4.551081880317115*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (-0.00037748753228093745 - 0.00044995148411813737*LL + 
     5.436007416579297*^-6*LL^2 - 0.000019062288185889674*NLL)*
    Cqe[1, 1, 1, 1] + (3.2518343927224697*^-6*LL + 2.0428716007982564*^-6*
      LL^2 + 1.2338675693749234*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (3.2518343927224697*^-6*LL + 2.0428716007982564*^-6*LL^2 + 
     1.2338675693749234*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.00037748753228093745 - 0.00044995148411813737*LL + 
     5.436007416579297*^-6*LL^2 - 0.000019062288185889674*NLL)*
    Cqe[2, 2, 1, 1] + (3.2518343927224697*^-6*LL + 2.0428716007982564*^-6*
      LL^2 + 1.2338675693749234*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (3.2518343927224697*^-6*LL + 2.0428716007982564*^-6*LL^2 + 
     1.2338675693749234*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (0.016106842026690167 - 0.031771458948619116*LL + 
     0.0009294385666053042*LL^2 - 0.0012824185023271215*NLL)*
    Cqe[3, 3, 1, 1] + (4.233770597595227*^-6 + 0.0000311660778979379*LL + 
     0.00008993390457047658*LL^2 + 1.386789778572273*^-7*NLL)*
    Cqe[3, 3, 2, 2] + (4.233770597595227*^-6 + 0.0000311660778979379*LL + 
     0.00008993390457047658*LL^2 + 1.386789778572273*^-7*NLL)*
    Cqe[3, 3, 3, 3] + (-8.992797873999098*^-6*LL - 5.428955056643139*^-6*
      LL^2 + 3.3968215360094957*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-6.7482189118657885*^-6 - 4.085743201596512*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-8.467541195297654*^-6 - 0.00006200192541252416*LL - 
     0.00017946308173440883*LL^2 - 2.7424393869754936*^-7*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.000011237376836132407*LL - 
     6.772166911689768*^-6*LL^2 + 6.793643072018991*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-6.2028331361884784*^-6 - 0.000018425015119445623*
      LL + 0.00005344082279888717*LL^2 - 0.00005074977834943532*NLL)*
    Cqq1[1, 3, 3, 1] + (-8.992797873999098*^-6*LL - 
     5.428955056643139*^-6*LL^2 + 3.3968215360094957*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-8.467541195297654*^-6 - 0.00006200192541252416*LL - 
     0.00017946308173440883*LL^2 - 2.7424393869754936*^-7*NLL)*
    Cqq1[2, 2, 3, 3] + (-6.2028331361884784*^-6 - 0.000018425015119445623*
      LL + 0.00005344082279888717*LL^2 - 0.00005074977834943532*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0003549998215290663 + 0.003095074707603232*LL - 
     0.003233989725656906*LL^2 + 0.0003691568938363921*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.000026947456274593393*LL - 
     0.000016249460078958332*LL^2 - 1.991954814818878*^-6*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.000060548346122368665 - 0.000036547258268542106*
      LL)*LL*Cqq3[1, 1, 2, 2] + (-0.00008457495584772502 - 
     0.00005874263255652912*LL + 0.0004897536142293892*LL^2 - 
     2.728734429023811*^-6*NLL)*Cqq3[1, 1, 3, 3] + 
   (6.653433573181913*^-6*LL + 4.048338110625426*^-6*LL^2 - 
     3.983909629637756*^-6*NLL)*Cqq3[1, 2, 2, 1] + 
   (3.944822150687044*^-6 - 0.000026144649216735017*LL - 
     0.00017131237013170167*LL^2 + 0.00017758771788109923*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000026947456274593393*LL - 
     0.000016249460078958332*LL^2 - 1.991954814818878*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.00008457495584772502 - 0.00005874263255652912*LL + 
     0.0004897536142293892*LL^2 - 2.728734429023811*^-6*NLL)*
    Cqq3[2, 2, 3, 3] + (3.944822150687044*^-6 - 0.000026144649216735017*LL - 
     0.00017131237013170167*LL^2 + 0.00017758771788109923*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00003255416280171014 + 0.0025730121078650203*LL - 
     0.0009525010653662691*LL^2 + 0.0015646850004461005*NLL)*
    Cqq3[3, 3, 3, 3] + (-6.7482189118657885*^-6 - 4.085743201596512*^-6*LL)*
    LL*Cqu1[1, 1, 1, 1] + (-6.7482189118657885*^-6 - 
     4.085743201596512*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.00001530255938463495*LL + 0.00008383949543131827*LL^2 - 
     1.8440114816827634*^-24*NLL)*Cqu1[1, 1, 3, 3] + 
   (-6.7482189118657885*^-6 - 4.085743201596512*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-6.7482189118657885*^-6 - 4.085743201596512*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.00001530255938463495*LL + 0.00008383949543131827*LL^2 - 
     1.8440114816827634*^-24*NLL)*Cqu1[2, 2, 3, 3] + 
   (-8.467541195297654*^-6 - 0.00006259956251607838*LL - 
     0.00017988164777611327*LL^2 - 3.779458614785954*^-7*NLL)*
    Cqu1[3, 3, 1, 1] + (-8.467541195297654*^-6 - 0.00006259956251607838*LL - 
     0.00017988164777611327*LL^2 - 3.779458614785954*^-7*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0002115821221368315 - 0.002748177554959502*LL + 
     0.0025837270740321637*LL^2 + 0.00012090105589145893*NLL)*
    Cqu1[3, 3, 3, 3] + (-2.660332969999199*^-9*LL - 
     1.2450590685822332*^-22*LL^2 + 2.684520041152929*^-9*NLL)*
    Cqu8[1, 1, 1, 1] + (-2.660332969999199*^-9*LL - 
     1.2450590685822332*^-22*LL^2 + 2.684520041152929*^-9*NLL)*
    Cqu8[1, 1, 2, 2] + (-1.3771745184963722*^-10*LL - 
     3.984189019463146*^-21*LL^2 + 1.3896954392007694*^-10*NLL)*
    Cqu8[1, 1, 3, 3] + (-2.660332969999199*^-9*LL - 
     1.2450590685822332*^-22*LL^2 + 2.684520041152929*^-9*NLL)*
    Cqu8[2, 2, 1, 1] + (-2.660332969999199*^-9*LL - 
     1.2450590685822332*^-22*LL^2 + 2.684520041152929*^-9*NLL)*
    Cqu8[2, 2, 2, 2] + (-1.3771745184963722*^-10*LL - 
     3.984189019463146*^-21*LL^2 + 1.3896954392007694*^-10*NLL)*
    Cqu8[2, 2, 3, 3] + (0. - 4.551764559386562*^-7*LL - 
     5.0414505169712755*^-8*LL^2 + 7.365210000276608*^-7*NLL)*
    Cqu8[3, 3, 1, 1] + (0. - 4.551764559386562*^-7*LL - 
     5.0414505169712755*^-8*LL^2 + 7.365210000276608*^-7*NLL)*
    Cqu8[3, 3, 2, 2] + (3.984189019463146*^-21 - 1.9737857371628907*^-6*LL + 
     1.526060169679076*^-6*LL^2 + 0.00014328449550361433*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.03893274925613715 + 0.06289628036093486*LL - 
     0.0033991605614703863*LL^2 + 0.0033562667408133227*NLL)*CuB[3, 3] + 
   (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (-0.00004652124852150962 - 0.00005018887049147165*LL + 
     4.343401795932513*^-6*LL^2 - 2.175660111008473*^-6*NLL)*
    Cud1[1, 1, 3, 3] + (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*
    Cud1[2, 2, 1, 1] + (6.748218911743311*^-6 + 4.085743201596513*^-6*LL)*LL*
    Cud1[2, 2, 2, 2] + (-0.00004652124852150962 - 0.00005018887049147165*LL + 
     4.343401795932513*^-6*LL^2 - 2.175660111008473*^-6*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00001530255938069995 - 0.00008383949543131828*LL)*
    LL*Cud1[3, 3, 1, 1] + (-0.00001530255938069995 - 
     0.00008383949543131828*LL)*LL*Cud1[3, 3, 2, 2] + 
   (-0.001162446601608547 + 0.001884853723091416*LL - 
     0.0001315783524341873*LL^2 + 0.00008339272129246037*NLL)*
    Cud1[3, 3, 3, 3] + (1.4616050680608155*^-8*LL + 
     1.2450590685822332*^-22*LL^2 - 1.4748936097563212*^-8*NLL)*
    Cud8[1, 1, 1, 1] + (1.4616050680608155*^-8*LL + 
     1.2450590685822332*^-22*LL^2 - 1.4748936097563212*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (-9.960472548657865*^-22 + 1.0880837728890267*^-6*LL + 
     6.292879401626972*^-7*LL^2 - 7.538345116532316*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (1.4616050680608155*^-8*LL + 
     1.2450590685822332*^-22*LL^2 - 1.4748936097563212*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (1.4616050680608155*^-8*LL + 
     1.2450590685822332*^-22*LL^2 - 1.4748936097563212*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (-9.960472548657865*^-22 + 1.0880837728890267*^-6*LL + 
     6.292879401626972*^-7*LL^2 - 7.538345116532316*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (1.4616050680607159*^-8*LL + 
     5.976283529194719*^-21*LL^2 - 1.47489360975633*^-8*NLL)*
    Cud8[3, 3, 1, 1] + (1.4616050680607159*^-8*LL + 
     5.976283529194719*^-21*LL^2 - 1.47489360975633*^-8*NLL)*
    Cud8[3, 3, 2, 2] + (0. + 0.000029136207217286817*LL - 
     0.000022810997363760374*LL^2 - 0.000043049239841690956*NLL)*
    Cud8[3, 3, 3, 3] + (0.0009502366063679637*LL - 0.0007363707921612034*
      LL^2 - 0.004102748965122726*NLL)*CuG[3, 3] - 
   0.0003105007972903464*NLL*CuH[3, 3] + 
   (-0.000017995250431642105*LL - 0.000010895315204257367*LL^2 + 
     2.7238288010643417*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.000026992875647463154 - 0.000016342972806386048*LL)*LL*
    Cuu[1, 1, 2, 2] + (0.0000612102375385398*LL + 0.00033535798172527306*
      LL^2 - 7.376045926731054*^-24*NLL)*Cuu[1, 1, 3, 3] + 
   (-8.997625215821052*^-6*LL - 5.4476576021286835*^-6*LL^2 + 
     5.4476576021286835*^-6*NLL)*Cuu[1, 2, 2, 1] + 
   (0.000020403412512846633*LL + 0.00011178599390842434*LL^2 - 
     0.00011178599390842434*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.000017995250431642105*LL - 0.000010895315204257367*LL^2 + 
     2.7238288010643417*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.0000612102375385398*LL + 0.00033535798172527306*LL^2 - 
     7.376045926731054*^-24*NLL)*Cuu[2, 2, 3, 3] + 
   (0.000020403412512846633*LL + 0.00011178599390842434*LL^2 - 
     0.00011178599390842434*NLL)*Cuu[2, 3, 3, 2] + 
   (0.0040248922470455945*LL - 0.00312412113798019*LL^2 + 
     0.0007810302844950475*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.03517981922497941 + 0.057422426302303285*LL - 
     0.00303105033722507*LL^2 + 0.0010068238037139073*NLL)*CuW[3, 3], 
 AeFB -> 0. + CHB*(-0.002406594215778288 + 0.014450458116809312*LL - 
     0.0004058954164782049*LL^2 - 0.0005083707888964413*NLL) + 
   CW*(-0.00409649214925891 + 0.014515087102826445*LL - 
     0.0006282708664150078*LL^2 - 0.00011809243824784172*NLL) + 
   CHW*(-0.0024065942157782886 + 0.01446391491873967*LL - 
     0.00043314047993749674*LL^2 + 0.00007068363661716534*NLL) + 
   CHbox*(-0.0006110532973726813 + 0.008599899065091884*LL - 
     0.0012171486409346761*LL^2 + 0.0008773377820650693*NLL) + 
   CHD*(-1.0724032804985726 + 0.10181629934566853*LL - 
     0.005223400762510913*LL^2 + 0.002823738454671401*NLL) + 
   CHWB*(-4.964029835066607 + 0.2537814802008461*LL - 
     0.006890602379848604*LL^2 + 0.007254258450496724*NLL) + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[1, 1, 1, 1] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-4.42787841363228*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-4.42787841363228*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[2, 2, 2, 2] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-4.42787841363228*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[3, 3, 3, 3] + 
   (0.0007527776923555152 + 0.000898814999963707*LL - 
     0.000011526007857041467*LL^2 + 0.00003108602105222813*NLL)*
    Ced[1, 1, 1, 1] + (0.0007527776923555152 + 0.000898814999963707*LL - 
     0.000011526007857041467*LL^2 + 0.00003108602105222813*NLL)*
    Ced[1, 1, 2, 2] + (0.0007527776923555152 + 0.000898814999963707*LL - 
     0.000011526007857041467*LL^2 + 0.00003108602105222813*NLL)*
    Ced[1, 1, 3, 3] + (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*
      LL^2 - 2.460552739143748*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[2, 2, 3, 3] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[3, 3, 3, 3] + 
   (0.002107777538595442 + 0.003597814747363169*LL - 
     0.0000498720405707498*LL^2 - 0.000010085847035104455*NLL)*
    Cee[1, 1, 1, 1] + (0.002107777538595442 + 0.003585506465552505*LL - 
     0.00005791468457605587*LL^2 - 7.048746128108919*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.002107777538595442 + 0.003585506465552505*LL - 
     0.00005791468457605587*LL^2 - 7.048746128108919*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-0.000012308281810664443*LL - 
     8.042644005306069*^-6*LL^2 + 3.0371009069955354*^-6*NLL)*
    Cee[2, 2, 2, 2] + (-0.00002461656362132889*LL - 
     0.000016085288010612137*LL^2 + 6.074201813991071*^-6*NLL)*
    Cee[2, 2, 3, 3] + (-0.000012308281810664443*LL - 
     8.042644005306069*^-6*LL^2 + 3.0371009069955354*^-6*NLL)*
    Cee[3, 3, 3, 3] + (-0.001505555384711032 - 0.0018122603013808242*LL + 
     0.00001419402585316544*LL^2 - 0.00006512470539142878*NLL)*
    Ceu[1, 1, 1, 1] + (-0.001505555384711032 - 0.0018122603013808242*LL + 
     0.00001419402585316544*LL^2 - 0.00006512470539142878*NLL)*
    Ceu[1, 1, 2, 2] + (-0.03761996498612594 + 0.06054987815609672*LL - 
     0.0015818921944541274*LL^2 + 0.002845316493627691*NLL)*Ceu[1, 1, 3, 3] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.0000306213839731518*LL - 0.0001650952733770355*LL^2 + 
     4.921105478287495*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.0000306213839731518*LL - 0.0001650952733770355*LL^2 + 
     4.921105478287495*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.003999496292954208 - 0.0047609468071505194*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[1, 1] + 
   (-0.003999496292954208 - 0.0047609468071505194*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[2, 2] + 
   (-0.003999496292954208 - 0.0047609468071505194*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[3, 3] + 
   (1.7302672102742445 - 0.06785441246272102*LL + 0.001849575942735561*LL^2 - 
     0.0026761007775775994*NLL)*CHe[1, 1] + 
   (-0.003999496292954208 - 0.0047610687263293*LL + 
     0.0002280872978707747*LL^2 - 0.000013230921979120102*NLL)*CHe[2, 2] + 
   (-0.003999496292954208 - 0.0047610687263293*LL + 
     0.0002280872978707747*LL^2 - 0.000013230921979120102*NLL)*CHe[3, 3] + 
   (1.48501377646317 - 0.05893691295048491*LL + 0.0016173716480871155*LL^2 - 
     0.0022818376530182975*NLL)*CHl1[1, 1] + 
   (-0.006180542127497608 - 0.004687084232678386*LL + 
     0.00022583221768042195*LL^2 - 0.000059613167113006545*NLL)*CHl1[2, 2] + 
   (-0.003999496292954208 - 0.004760946807150521*LL + 
     0.0002280872978707747*LL^2 - 0.00008479489590527847*NLL)*CHl1[3, 3] + 
   (-0.6456868234243367 + 0.01621083235152978*LL - 0.000358984160394941*
      LL^2 + 0.0011835252135396026*NLL)*CHl3[1, 1] + 
   (-2.1282222946049356 + 0.046793872629403925*LL - 
     0.000783876784715868*LL^2 + 0.003942163716330478*NLL)*CHl3[2, 2] + 
   (0.003999496293024806 + 0.004771004916339171*LL - 
     0.0001665181049634043*LL^2 + 0.00006594697869376104*NLL)*CHl3[3, 3] + 
   (0.003999496293024807 + 0.004760946807147978*LL - 
     0.00022808729787077468*LL^2 + 0.00008319928218404272*NLL)*CHq1[1, 1] + 
   (0.003999496293024807 + 0.004760946807147978*LL - 
     0.00022808729787077468*LL^2 + 0.00008319928218404272*NLL)*CHq1[2, 2] + 
   (-0.08411247751940891 + 0.16511876092362116*LL - 
     0.012552402321495522*LL^2 + 0.005269070665367055*NLL)*CHq1[3, 3] + 
   (0.011998488879244604 + 0.014315442796068533*LL - 
     0.0004995543148902129*LL^2 + 0.0006476365065029801*NLL)*CHq3[1, 1] + 
   (0.011998488879244604 + 0.014315442796068533*LL - 
     0.0004995543148902129*LL^2 + 0.0006476365065029801*NLL)*CHq3[2, 2] + 
   (0.040058552550164425 + 0.008657747215776094*LL + 
     0.003959105915266317*LL^2 + 0.0034682609552949143*NLL)*CHq3[3, 3] + 
   (0.007998992586049613 + 0.009521893614295954*LL - 
     0.00045617459574154925*LL^2 + 0.00034403199975062746*NLL)*CHu[1, 1] + 
   (0.007998992586049613 + 0.009521893614295954*LL - 
     0.00045617459574154925*LL^2 + 0.00034403199975062746*NLL)*CHu[2, 2] + 
   (0.08918734094860341 - 0.15155792841069765*LL + 0.013105295269177185*
      LL^2 - 0.0041852232490777784*NLL)*CHu[3, 3] + 
   (0.000646333434305186 + 0.0007837700793082973*LL - 
     2.7182958078309245*^-6*LL^2 + 0.000029193077612062152*NLL)*
    Cld[1, 1, 1, 1] + (0.000646333434305186 + 0.0007837700793082973*LL - 
     2.7182958078309245*^-6*LL^2 + 0.000029193077612062152*NLL)*
    Cld[1, 1, 2, 2] + (0.000646333434305186 + 0.0007837700793082973*LL - 
     2.7182958078309245*^-6*LL^2 + 0.000029193077612062152*NLL)*
    Cld[1, 1, 3, 3] + (1.577431685078896*^-6*LL + 4.888383780523751*^-7*
      LL^2 - 7.516933967842394*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (1.577431685078896*^-6*LL + 4.888383780523751*^-7*LL^2 - 
     7.516933967842394*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (1.577431685078896*^-6*LL + 4.888383780523751*^-7*LL^2 - 
     7.516933967842394*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*Cld[3, 3, 1, 1] + 
   (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*Cld[3, 3, 2, 2] + 
   (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*Cld[3, 3, 3, 3] + 
   (0.0013991111266607051 + 0.0016974164471354025*LL - 
     5.264577131174053*^-6*LL^2 - 2.22219001605027*^-6*NLL)*Cle[1, 1, 1, 1] + 
   (0.000646333434305186 + 0.0007861075089698529*LL - 
     1.450720385501242*^-6*LL^2 - 1.193995693527833*^-6*NLL)*
    Cle[1, 1, 2, 2] + (0.000646333434305186 + 0.0007861075089698529*LL - 
     1.450720385501242*^-6*LL^2 - 1.193995693527833*^-6*NLL)*
    Cle[1, 1, 3, 3] + (0.0007527776923555152 + 0.0009131302082081869*LL - 
     3.325018367620433*^-6*LL^2 - 2.0259429932210523*^-6*NLL)*
    Cle[2, 2, 1, 1] + (1.8212700426369948*^-6*LL + 4.888383780523752*^-7*
      LL^2 - 9.977486706986143*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (1.8212700426369948*^-6*LL + 4.888383780523752*^-7*LL^2 - 
     9.977486706986143*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (0.0007527776923555152 + 0.0009049109589026595*LL - 
     7.835178748325845*^-6*LL^2 - 1.2742495964368133*^-6*NLL)*
    Cle[3, 3, 1, 1] + (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*
      LL^2 - 2.460552739143748*^-7*NLL)*Cle[3, 3, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (0.0006904447147259698 - 0.00021616088894679705*LL + 
     3.513297615530105*^-6*LL^2 - 0.00007284430629268589*NLL)*
    Cll[1, 1, 1, 1] + (-0.033518781105553924 - 0.03214544318426815*LL - 
     0.000166917282984553*LL^2 - 0.0001285663850322267*NLL)*Cll[1, 1, 2, 2] + 
   (0.001292666868610372 + 0.0015824419505121405*LL + 
     0.000012341994403600691*LL^2 + 0.000029501129247046148*NLL)*
    Cll[1, 1, 3, 3] + (2.079615061186055 + 0.010484774124975067*LL + 
     0.000294512551560092*LL^2 + 0.0001270429513043069*NLL)*Cll[1, 2, 2, 1] + 
   (-0.0006022221538844133 - 0.001813495022888477*LL - 
     0.000016859069022333638*LL^2 - 0.00009671010594385674*NLL)*
    Cll[1, 3, 3, 1] + (0.00001795969292253358*LL + 0.000010010269288558553*
      LL^2 - 0.00003489238395046982*NLL)*Cll[2, 2, 2, 2] + 
   (3.154863370157792*^-6*LL + 9.776767561047097*^-7*LL^2 - 
     1.5033867935685337*^-6*NLL)*Cll[2, 2, 3, 3] + 
   (-8.735387716272504*^-8*LL + 1.0022202981908006*^-6*LL^2 - 
     0.00002775366756102596*NLL)*Cll[2, 3, 3, 2] + 
   (-0.000014892183429539318*LL - 8.030372234263047*^-6*LL^2 + 
     5.635329595875315*^-6*NLL)*Cll[3, 3, 3, 3] + 
   (-0.0006463334343051897 - 0.0007311906027583485*LL + 
     0.00003445647652604347*LL^2 - 0.0000297457670427561*NLL)*
    Clq1[1, 1, 1, 1] + (-0.0006463334343051897 - 0.0007311906027583485*LL + 
     0.00003445647652604347*LL^2 - 0.0000297457670427561*NLL)*
    Clq1[1, 1, 2, 2] + (0.027570855208239067 - 0.05445951393026941*LL + 
     0.0016659342036022282*LL^2 - 0.0023384737283017793*NLL)*
    Clq1[1, 1, 3, 3] + (-1.5774316850407802*^-6*LL - 
     4.888383780524416*^-7*LL^2 + 7.516933967842282*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-1.5774316850407802*^-6*LL - 
     4.888383780524416*^-7*LL^2 + 7.516933967842282*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.0001210279671281349*LL + 
     0.00047131312441649805*LL^2 + 0.00024963839790695836*NLL)*
    Clq1[2, 2, 3, 3] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Clq1[3, 3, 2, 2] + (0.00005133714961211953 + 0.00017715923938499463*LL)*
    LL*Clq1[3, 3, 3, 3] + (-0.006455666457048674 - 0.007804782695392577*LL - 
     0.000043846157485606024*LL^2 - 0.0004512950073797292*NLL)*
    Clq3[1, 1, 1, 1] + (-0.006455666457048674 - 0.007804782695392577*LL - 
     0.000043846157485606024*LL^2 - 0.0004512950073797292*NLL)*
    Clq3[1, 1, 2, 2] + (-0.004646900028634211 - 0.03161963269745712*LL + 
     0.0008517992146465872*LL^2 - 0.0011573923103417628*NLL)*
    Clq3[1, 1, 3, 3] + (-1.3826257800525836*^-7*LL + 
     1.5401457604153677*^-6*LL^2 - 0.000028756175122483504*NLL)*
    Clq3[2, 2, 1, 1] + (-1.3826257800525836*^-7*LL + 
     1.5401457604153677*^-6*LL^2 - 0.000028756175122483504*NLL)*
    Clq3[2, 2, 2, 2] + (0.03002595507095864 - 0.07586158009955599*LL + 
     0.0004943066188079612*LL^2 - 0.004273476147429775*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000024720647884482192*LL - 
     0.000011990335381700976*LL^2 + 4.878838092795907*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000024720647884482192*LL - 
     0.000011990335381700976*LL^2 + 4.878838092795907*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (0.000010934522470478686*LL + 
     0.00016061841254536385*LL^2 + 4.87883809279591*^-6*NLL)*
    Clq3[3, 3, 3, 3] + (-0.0012926668686103794 - 0.0015612593847045269*LL + 
     9.239317882650896*^-6*LL^2 - 0.00006662539546926726*NLL)*
    Clu[1, 1, 1, 1] + (-0.0012926668686103794 - 0.0015612593847045269*LL + 
     9.239317882650896*^-6*LL^2 - 0.00006662539546926726*NLL)*
    Clu[1, 1, 2, 2] + (-0.03230042735703257 + 0.05227704662965968*LL - 
     0.0016374567577099152*LL^2 + 0.0024170552996605216*NLL)*
    Clu[1, 1, 3, 3] + (-3.1548633700815603*^-6*LL - 
     9.776767561047527*^-7*LL^2 + 1.5033867935684789*^-6*NLL)*
    Clu[2, 2, 1, 1] + (-3.1548633700815603*^-6*LL - 
     9.776767561047527*^-7*LL^2 + 1.5033867935684789*^-6*NLL)*
    Clu[2, 2, 2, 2] + (-0.000124544404993988*LL - 0.00017411559413844634*
      LL^2 + 0.00030016743220577746*NLL)*Clu[2, 2, 3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Clu[3, 3, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Clu[3, 3, 2, 2] + 
   (-0.00003013370725803561 - 0.00016509527337703553*LL)*LL*Clu[3, 3, 3, 3] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (0.00005133714961211953 + 0.00017715923938499463*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (0.00005133714961211953 + 0.00017715923938499463*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.00005133714961211953 + 0.00017715923938499463*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 3, 3] + 
   (0. + 1.5359402459645882*^-21*LL)*Cqd8[3, 3, 1, 1] + 
   (0. + 1.5359402459645882*^-21*LL)*Cqd8[3, 3, 2, 2] + 
   (0. + 1.5359402459645882*^-21*LL)*Cqd8[3, 3, 3, 3] + 
   (-0.0007527776923555161 - 0.0009000341917514594*LL + 
     0.000010787842035298343*LL^2 - 0.000038013613919603823*NLL)*
    Cqe[1, 1, 1, 1] + (6.397979262928437*^-6*LL + 4.021322002653034*^-6*
      LL^2 + 2.460552739143748*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (6.397979262928437*^-6*LL + 4.021322002653034*^-6*LL^2 + 
     2.460552739143748*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.0007527776923555161 - 0.0009000341917514594*LL + 
     0.000010787842035298343*LL^2 - 0.000038013613919603823*NLL)*
    Cqe[2, 2, 1, 1] + (6.397979262928437*^-6*LL + 4.021322002653034*^-6*
      LL^2 + 2.460552739143748*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (6.397979262928437*^-6*LL + 4.021322002653034*^-6*LL^2 + 
     2.460552739143748*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (0.03211148249237225 - 0.06354808356657066*LL + 0.0018512817683855713*
      LL^2 - 0.0025574024832699556*NLL)*Cqe[3, 3, 1, 1] + 
   (0.00005109331125456144*LL + 0.00017715923938499463*LL^2 + 
     2.460552739143748*^-7*NLL)*Cqe[3, 3, 2, 2] + 
   (0.00005109331125456144*LL + 0.00017715923938499463*LL^2 + 
     2.460552739143748*^-7*NLL)*Cqe[3, 3, 3, 3] + 
   (-0.000017681064111827564*LL - 0.000010686710027279028*LL^2 + 
     6.66538802462599*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-0.000013283635241049307 - 8.04264400530607*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.0001026742992293631 - 0.00035431847876998926*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-0.000022078492982605826*LL - 0.00001333077604925198*LL^2 + 
     0.00001333077604925198*NLL)*Cqq1[1, 2, 2, 1] + 
   (-1.321766623669134*^-6*LL + 0.00010156533275036561*LL^2 - 
     0.00010156533275036561*NLL)*Cqq1[1, 3, 3, 1] + 
   (-0.000017681064111827564*LL - 0.000010686710027279028*LL^2 + 
     6.66538802462599*^-6*NLL)*Cqq1[2, 2, 2, 2] + 
   (-0.0001026742992293631 - 0.00035431847876998926*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-1.321766623669134*^-6*LL + 0.00010156533275036561*LL^2 - 
     0.00010156533275036561*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.007598055900726683*LL - 0.006421296262349895*LL^2 + 
     0.0007745163972760872*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000052982293249673034*LL - 0.000031986499455578934*LL^2 - 
     3.9845066895239675*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.0001191873226545857 - 0.00007194201229020581*LL)*LL*Cqq3[1, 1, 2, 2] + 
   (0.00009474369948734731 + 0.0009637104752721835*LL)*LL*Cqq3[1, 1, 3, 3] + 
   (0.000013222736155239623*LL + 7.969013379047933*^-6*LL^2 - 
     7.969013379047933*^-6*NLL)*Cqq3[1, 2, 2, 1] + 
   (-0.00006712776619590625*LL - 0.0003377776519303584*LL^2 + 
     0.0003377776519303584*NLL)*Cqq3[1, 3, 3, 1] + 
   (-0.000052982293249673034*LL - 0.000031986499455578934*LL^2 - 
     3.9845066895239675*^-6*NLL)*Cqq3[2, 2, 2, 2] + 
   (0.00009474369948734731 + 0.0009637104752721835*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-0.00006712776619590625*LL - 0.0003377776519303584*LL^2 + 
     0.0003377776519303584*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.004902501700936919*LL - 0.001990322031355834*LL^2 + 
     0.0029900035127731184*NLL)*Cqq3[3, 3, 3, 3] + 
   (-0.000013283635241049307 - 8.04264400530607*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-0.000013283635241049307 - 8.04264400530607*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.00003013370726048326 + 0.00016509527337703553*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-0.000013283635241049307 - 8.04264400530607*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-0.000013283635241049307 - 8.04264400530607*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.00003013370726048326 + 0.00016509527337703553*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-0.0001026742992293631 - 0.00035431847876998926*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.0001026742992293631 - 0.00035431847876998926*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.006111728767940835*LL + 0.0051153021469188265*LL^2 + 
     0.00021609141272440108*NLL)*Cqu1[3, 3, 3, 3] + 
   (7.679701229822941*^-22 + 1.9199253074557352*^-22*LL)*LL*
    Cqu8[1, 1, 1, 1] + (7.679701229822941*^-22 + 1.9199253074557352*^-22*LL)*
    LL*Cqu8[1, 1, 2, 2] + (3.839850614911471*^-21 - 
     3.0718804919291763*^-21*LL)*LL*Cqu8[1, 1, 3, 3] + 
   (7.679701229822941*^-22 + 1.9199253074557352*^-22*LL)*LL*
    Cqu8[2, 2, 1, 1] + (7.679701229822941*^-22 + 1.9199253074557352*^-22*LL)*
    LL*Cqu8[2, 2, 2, 2] + (3.839850614911471*^-21 - 
     3.0718804919291763*^-21*LL)*LL*Cqu8[2, 2, 3, 3] + 
   (1.9660035148346729*^-19*LL - 9.830017574173364*^-20*LL^2 + 
     0.00028812188363253483*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.07659993193849797 + 0.12412407238576738*LL - 
     0.006691129854196528*LL^2 + 0.006605298934608628*NLL)*CuB[3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.00003013370725803561 - 0.00016509527337703553*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.00003013370725803561 - 0.00016509527337703553*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.00003013370725803561 - 
     0.00016509527337703553*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 3, 3] + 
   (-3.0718804919291763*^-21 + 3.0718804919291763*^-21*LL)*LL*
    Cud8[3, 3, 1, 1] + (-3.0718804919291763*^-21 + 3.0718804919291763*^-21*
      LL)*LL*Cud8[3, 3, 2, 2] + (-3.0718804919291763*^-21 + 
     3.0718804919291763*^-21*LL)*LL*Cud8[3, 3, 3, 3] + 
   (0.0018662916473683765*LL - 0.001449520404254402*LL^2 - 
     0.008302264575143608*NLL)*CuG[3, 3] - 0.0006120503405675565*NLL*
    CuH[3, 3] + (-0.00003542302730946481*LL - 0.00002144705068081619*LL^2 + 
     5.361762670204047*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.00005313454096419723 - 0.00003217057602122428*LL)*LL*Cuu[1, 1, 2, 2] + 
   (0.00012053482904193304 + 0.0006603810935081421*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-0.000017711513654732403*LL - 0.000010723525340408094*LL^2 + 
     0.000010723525340408094*NLL)*Cuu[1, 2, 2, 1] + 
   (0.00004017827634731104*LL + 0.00022012703116938064*LL^2 - 
     0.00022012703116938064*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.00003542302730946481*LL - 0.00002144705068081619*LL^2 + 
     5.361762670204047*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00012053482904193304 + 0.0006603810935081421*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.00004017827634731104*LL + 0.00022012703116938064*LL^2 - 
     0.00022012703116938064*NLL)*Cuu[2, 3, 3, 2] + 
   (0.007936073203114147*LL - 0.006160021769050291*LL^2 + 
     0.0015400054422625728*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.06897074723950881 + 0.11330662132188742*LL - 
     0.00596651762522393*LL^2 + 0.0019648930267421776*NLL)*CuW[3, 3], 
 AmuFB -> CHB*(-0.002406594215778288 + 0.014450458116809312*LL - 
     0.0004058954164782049*LL^2 - 0.0005083707888964413*NLL) + 
   CW*(-0.00409649214925891 + 0.014515087102826445*LL - 
     0.0006282708664150078*LL^2 - 0.00011809243824784172*NLL) + 
   CHW*(-0.0024065942157782886 + 0.01446391491873967*LL - 
     0.00043314047993749674*LL^2 + 0.00007068363661716534*NLL) + 
   CHbox*(-0.0006110532973726813 + 0.008599899065085011*LL - 
     0.0012171486409346761*LL^2 + 0.0008773377820650693*NLL) + 
   CHD*(-1.0724032804985726 + 0.10181629934566593*LL - 
     0.005223400762510913*LL^2 + 0.002823738454671401*NLL) + 
   CHWB*(-4.964029835066607 + 0.2537814802008461*LL - 
     0.006890602379848604*LL^2 + 0.007254258450496724*NLL) + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[1, 1, 1, 1] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[2, 2, 2, 2] + 
   (-0.00001328363524089684 - 8.04264400530607*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020236*^-6*LL^2 + 
     2.6808813351020236*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-8.85575682726456*^-6*LL - 5.361762670204047*^-6*LL^2 + 
     1.3404406675510118*^-6*NLL)*Cdd[3, 3, 3, 3] + 
   (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[1, 1, 1, 1] + (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[1, 1, 2, 2] + (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[1, 1, 3, 3] + (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[2, 2, 1, 1] + (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[2, 2, 2, 2] + (0.0003763888461777576 + 0.0004462085103497482*LL - 
     7.77366492984725*^-6*LL^2 + 0.00001541998288915688*NLL)*
    Ced[2, 2, 3, 3] + (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*
      LL^2 - 2.460552739143748*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Ced[3, 3, 3, 3] + 
   (0.001053888769297721 + 0.0017927532327736116*LL - 
     0.000028957342288027936*LL^2 - 3.52437306405446*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.002107777538595442 + 0.003585506465547223*LL - 
     0.00005791468457605587*LL^2 - 7.048746128108919*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.001053888769297721 + 0.001780444950962947*LL - 
     0.000036999986293333994*LL^2 - 4.872721570589245*^-7*NLL)*
    Cee[1, 1, 3, 3] + (0.001053888769297721 + 0.0017927532327736116*LL - 
     0.000028957342288027936*LL^2 - 3.52437306405446*^-6*NLL)*
    Cee[2, 2, 2, 2] + (0.001053888769297721 + 0.001780444950962947*LL - 
     0.000036999986293333994*LL^2 - 4.872721570589245*^-7*NLL)*
    Cee[2, 2, 3, 3] + (-0.000012308281810664444*LL - 
     8.042644005306069*^-6*LL^2 + 3.0371009069955354*^-6*NLL)*
    Cee[3, 3, 3, 3] + (-0.000752777692355516 - 0.0008997321714261632*LL + 
     0.000011118334929235756*LL^2 - 0.00003231629742180001*NLL)*
    Ceu[1, 1, 1, 1] + (-0.000752777692355516 - 0.0008997321714261632*LL + 
     0.000011118334929235756*LL^2 - 0.00003231629742180001*NLL)*
    Ceu[1, 1, 2, 2] + (-0.01880998249306297 + 0.030259628386019383*LL - 
     0.0008734937339155817*LL^2 + 0.00142290430208776*NLL)*Ceu[1, 1, 3, 3] + 
   (-0.000752777692355516 - 0.0008997321714261632*LL + 
     0.000011118334929235756*LL^2 - 0.00003231629742180001*NLL)*
    Ceu[2, 2, 1, 1] + (-0.000752777692355516 - 0.0008997321714261632*LL + 
     0.000011118334929235756*LL^2 - 0.00003231629742180001*NLL)*
    Ceu[2, 2, 2, 2] + (-0.01880998249306297 + 0.030259628386019383*LL - 
     0.0008734937339155817*LL^2 + 0.00142290430208776*NLL)*Ceu[2, 2, 3, 3] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (0.000012795958525856874*LL + 8.042644005306069*^-6*LL^2 + 
     4.921105478287496*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.000030621383973151747*LL - 0.0001650952733770355*LL^2 + 
     4.921105478287495*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.003999496292954208 - 0.004760946807140028*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[1, 1] + 
   (-0.003999496292954208 - 0.004760946807140028*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[2, 2] + 
   (-0.003999496292954208 - 0.004760946807140028*LL + 
     0.00022808729787077462*LL^2 - 0.00017852907631711972*NLL)*CHd[3, 3] + 
   (0.8631338569894225 - 0.03630774059447064*LL + 0.0010388316203031678*
      LL^2 - 0.0013446658497783602*NLL)*CHe[1, 1] + 
   (0.8631338569894225 - 0.03630774059447064*LL + 0.0010388316203031678*
      LL^2 - 0.0013446658497783602*NLL)*CHe[2, 2] + 
   (-0.003999496292954208 - 0.004761068726318808*LL + 
     0.0002280872978707747*LL^2 - 0.000013230921979120102*NLL)*CHe[3, 3] + 
   (0.7394166171605648 - 0.03181199859130924*LL + 0.0009216019328837689*
      LL^2 - 0.001170725410065652*NLL)*CHl1[1, 1] + 
   (0.7394166171605648 - 0.03181199859130924*LL + 0.0009216019328837689*
      LL^2 - 0.001170725410065652*NLL)*CHl1[2, 2] + 
   (-0.003999496292954208 - 0.004760946807140029*LL + 
     0.0002280872978707747*LL^2 - 0.00008479489590527847*NLL)*CHl1[3, 3] + 
   (-1.386954559009893 + 0.03150235249035254*LL - 0.0005714304725554046*
      LL^2 + 0.00256284446493504*NLL)*CHl3[1, 1] + 
   (-1.386954559009893 + 0.03150235249035254*LL - 0.0005714304725554046*
      LL^2 + 0.00256284446493504*NLL)*CHl3[2, 2] + 
   (0.003999496293024806 + 0.004771004916322172*LL - 
     0.0001665181049634043*LL^2 + 0.00006594697869376104*NLL)*CHl3[3, 3] + 
   (0.003999496293024807 + 0.004760946807137486*LL - 
     0.00022808729787077468*LL^2 + 0.00008319928218404272*NLL)*CHq1[1, 1] + 
   (0.003999496293024807 + 0.004760946807137486*LL - 
     0.00022808729787077468*LL^2 + 0.00008319928218404272*NLL)*CHq1[2, 2] + 
   (-0.08411247751940891 + 0.16511876092361066*LL - 
     0.012552402321495522*LL^2 + 0.005269070665367055*NLL)*CHq1[3, 3] + 
   (0.011998488879244604 + 0.014315442796017534*LL - 
     0.0004995543148902129*LL^2 + 0.0006476365065029801*NLL)*CHq3[1, 1] + 
   (0.011998488879244604 + 0.014315442796017534*LL - 
     0.0004995543148902129*LL^2 + 0.0006476365065029801*NLL)*CHq3[2, 2] + 
   (0.040058552550164425 + 0.00865774721572511*LL + 
     0.003959105915266317*LL^2 + 0.0034682609552949143*NLL)*CHq3[3, 3] + 
   (0.007998992586049613 + 0.00952189361427497*LL - 
     0.00045617459574154925*LL^2 + 0.00034403199975062746*NLL)*CHu[1, 1] + 
   (0.007998992586049613 + 0.00952189361427497*LL - 
     0.00045617459574154925*LL^2 + 0.00034403199975062746*NLL)*CHu[2, 2] + 
   (0.08918734094860341 - 0.15155792841071863*LL + 0.013105295269177185*
      LL^2 - 0.0041852232490777784*NLL)*CHu[3, 3] + 
   (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[1, 1, 1, 1] + (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[1, 1, 2, 2] + (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[1, 1, 3, 3] + (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[2, 2, 1, 1] + (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[2, 2, 2, 2] + (0.000323166717152593 + 0.00039267375549276244*LL - 
     1.1147287148892743*^-6*LL^2 + 0.000014220692107638957*NLL)*
    Cld[2, 2, 3, 3] + (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*
    Cld[3, 3, 1, 1] + (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*
    Cld[3, 3, 2, 2] + (-6.64181762044842*^-6 - 4.021322002653035*^-6*LL)*LL*
    Cld[3, 3, 3, 3] + (0.0006995555633303526 + 0.0008496188585844338*LL - 
     2.387869376560838*^-6*LL^2 - 1.6099693433744416*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.0006995555633303526 + 0.0008496188585844338*LL - 
     2.387869376560838*^-6*LL^2 - 1.6099693433744416*^-6*NLL)*
    Cle[1, 1, 2, 2] + (0.000323166717152593 + 0.0003939643895023192*LL - 
     4.809410037244327*^-7*LL^2 - 1.0958721821132238*^-6*NLL)*
    Cle[1, 1, 3, 3] + (0.0006995555633303526 + 0.0008496188585844338*LL - 
     2.387869376560838*^-6*LL^2 - 1.6099693433744416*^-6*NLL)*
    Cle[2, 2, 1, 1] + (0.0006995555633303526 + 0.0008496188585844338*LL - 
     2.387869376560838*^-6*LL^2 - 1.6099693433744416*^-6*NLL)*
    Cle[2, 2, 2, 2] + (0.000323166717152593 + 0.0003939643895023192*LL - 
     4.809410037244327*^-7*LL^2 - 1.0958721821132238*^-6*NLL)*
    Cle[2, 2, 3, 3] + (0.0003763888461777576 + 0.00044925648981922444*LL - 
     5.92825037548944*^-6*LL^2 - 7.601524351755937*^-7*NLL)*Cle[3, 3, 1, 1] + 
   (0.0003763888461777576 + 0.00044925648981922444*LL - 
     5.92825037548944*^-6*LL^2 - 7.601524351755937*^-7*NLL)*Cle[3, 3, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653034*^-6*LL^2 - 
     2.460552739143748*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (0.0003452223573629849 - 0.00009910059803240765*LL + 
     6.761783452044333*^-6*LL^2 - 0.000053868345121577855*NLL)*
    Cll[1, 1, 1, 1] + (-0.033518781105553924 - 0.032145443184283855*LL - 
     0.000166917282984553*LL^2 - 0.0001285663850322267*NLL)*Cll[1, 1, 2, 2] + 
   (0.000646333434305186 + 0.0007927984069332979*LL + 
     6.659835579852705*^-6*LL^2 + 0.000013998871226738812*NLL)*
    Cll[1, 1, 3, 3] + (2.079615061186055 + 0.010484774124950217*LL + 
     0.000294512551560092*LL^2 + 0.0001270429513043069*NLL)*Cll[1, 2, 2, 1] + 
   (-0.00030111107694220663 - 0.0009067911883952448*LL - 
     7.928424362071419*^-6*LL^2 - 0.00006223188675244133*NLL)*
    Cll[1, 3, 3, 1] + (0.0003452223573629849 - 0.00009910059803240765*LL + 
     6.761783452044333*^-6*LL^2 - 0.000053868345121577855*NLL)*
    Cll[2, 2, 2, 2] + (0.000646333434305186 + 0.0007927984069332979*LL + 
     6.659835579852705*^-6*LL^2 + 0.000013998871226738812*NLL)*
    Cll[2, 2, 3, 3] + (-0.00030111107694220663 - 0.0009067911883952448*LL - 
     7.928424362071419*^-6*LL^2 - 0.00006223188675244133*NLL)*
    Cll[2, 3, 3, 2] + (-0.000014892183429539316*LL - 
     8.030372234263045*^-6*LL^2 + 5.6353295958753145*^-6*NLL)*
    Cll[3, 3, 3, 3] + (-0.00032316671715259485 - 0.00036638401721776897*LL + 
     0.000016983819073995508*LL^2 - 0.000014497036822985935*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00032316671715259485 - 0.00036638401721776897*LL + 
     0.000016983819073995508*LL^2 - 0.000014497036822985935*NLL)*
    Clq1[1, 1, 2, 2] + (0.01378542760411954 - 0.027290270948434895*LL + 
     0.001068623664009363*LL^2 - 0.0010444176651974106*NLL)*
    Clq1[1, 1, 3, 3] + (-0.00032316671715259485 - 0.00036638401721776897*LL + 
     0.000016983819073995508*LL^2 - 0.000014497036822985935*NLL)*
    Clq1[2, 2, 1, 1] + (-0.00032316671715259485 - 0.00036638401721776897*LL + 
     0.000016983819073995508*LL^2 - 0.000014497036822985935*NLL)*
    Clq1[2, 2, 2, 2] + (0.01378542760411954 - 0.027290270948434895*LL + 
     0.001068623664009363*LL^2 - 0.0010444176651974106*NLL)*
    Clq1[2, 2, 3, 3] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Clq1[3, 3, 2, 2] + (0.00005133714961211953 + 0.00017715923938499463*LL)*
    LL*Clq1[3, 3, 3, 3] + (-0.0032278332285243373 - 
     0.0039024604790107924*LL - 0.00002115300586259532*LL^2 - 
     0.00024002559125110644*NLL)*Clq3[1, 1, 1, 1] + 
   (-0.0032278332285243373 - 0.0039024604790107924*LL - 
     0.00002115300586259532*LL^2 - 0.00024002559125110644*NLL)*
    Clq3[1, 1, 2, 2] + (0.012689527521162232 - 0.05374060639836249*LL + 
     0.0006730529167272741*LL^2 - 0.0027154342288857685*NLL)*
    Clq3[1, 1, 3, 3] + (-0.0032278332285243373 - 0.0039024604790107924*LL - 
     0.00002115300586259532*LL^2 - 0.00024002559125110644*NLL)*
    Clq3[2, 2, 1, 1] + (-0.0032278332285243373 - 0.0039024604790107924*LL - 
     0.00002115300586259532*LL^2 - 0.00024002559125110644*NLL)*
    Clq3[2, 2, 2, 2] + (0.012689527521162232 - 0.05374060639836249*LL + 
     0.0006730529167272741*LL^2 - 0.0027154342288857685*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000024720647884482202*LL - 
     0.000011990335381700973*LL^2 + 4.878838092795907*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000024720647884482202*LL - 
     0.000011990335381700973*LL^2 + 4.878838092795907*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (0.000010934522470478588*LL + 
     0.00016061841254536385*LL^2 + 4.87883809279591*^-6*NLL)*
    Clq3[3, 3, 3, 3] + (-0.0006463334343051897 - 0.0007822071240294528*LL + 
     4.130820563273071*^-6*LL^2 - 0.000032561004337849384*NLL)*
    Clu[1, 1, 1, 1] + (-0.0006463334343051897 - 0.0007822071240294528*LL + 
     4.130820563273071*^-6*LL^2 - 0.000032561004337849384*NLL)*
    Clu[1, 1, 2, 2] + (-0.01615021367851629 + 0.026076251112080742*LL - 
     0.0009057861759241809*LL^2 + 0.00135861136593315*NLL)*Clu[1, 1, 3, 3] + 
   (-0.0006463334343051897 - 0.0007822071240294528*LL + 
     4.130820563273071*^-6*LL^2 - 0.000032561004337849384*NLL)*
    Clu[2, 2, 1, 1] + (-0.0006463334343051897 - 0.0007822071240294528*LL + 
     4.130820563273071*^-6*LL^2 - 0.000032561004337849384*NLL)*
    Clu[2, 2, 2, 2] + (-0.01615021367851629 + 0.026076251112080742*LL - 
     0.0009057861759241809*LL^2 + 0.00135861136593315*NLL)*Clu[2, 2, 3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Clu[3, 3, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Clu[3, 3, 2, 2] + 
   (-0.000030133707258035535 - 0.00016509527337703556*LL)*LL*
    Clu[3, 3, 3, 3] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[1, 1, 1, 1] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[1, 1, 2, 2] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[1, 1, 3, 3] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[2, 2, 1, 1] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[2, 2, 2, 2] + (6.641817620486535*^-6 + 4.021322002653034*^-6*LL)*LL*
    Cqd1[2, 2, 3, 3] + (0.00005133714961211953 + 0.00017715923938499463*LL)*
    LL*Cqd1[3, 3, 1, 1] + (0.00005133714961211953 + 
     0.00017715923938499463*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.00005133714961211953 + 0.00017715923938499463*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 3, 3] + 
   (4.607820737893765*^-21 - 6.143760983858353*^-21*LL)*LL*Cqd8[3, 3, 1, 1] + 
   (4.607820737893765*^-21 - 6.143760983858353*^-21*LL)*LL*Cqd8[3, 3, 2, 2] + 
   (4.607820737893765*^-21 - 6.143760983858353*^-21*LL)*LL*Cqd8[3, 3, 3, 3] + 
   (-0.000376388846177758 - 0.00044681810624360536*LL + 
     7.40458201897569*^-6*LL^2 - 0.000018883779322844724*NLL)*
    Cqe[1, 1, 1, 1] + (-0.000376388846177758 - 0.00044681810624360536*LL + 
     7.40458201897569*^-6*LL^2 - 0.000018883779322844724*NLL)*
    Cqe[1, 1, 2, 2] + (6.397979262928437*^-6*LL + 4.021322002653034*^-6*
      LL^2 + 2.460552739143748*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.000376388846177758 - 0.00044681810624360536*LL + 
     7.40458201897569*^-6*LL^2 - 0.000018883779322844724*NLL)*
    Cqe[2, 2, 1, 1] + (-0.000376388846177758 - 0.00044681810624360536*LL + 
     7.40458201897569*^-6*LL^2 - 0.000018883779322844724*NLL)*
    Cqe[2, 2, 2, 2] + (6.397979262928437*^-6*LL + 4.021322002653034*^-6*
      LL^2 + 2.460552739143748*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (0.016055741246186125 - 0.03174849512761367*LL + 
     0.001014220503885283*LL^2 - 0.0012785782139980207*NLL)*Cqe[3, 3, 1, 1] + 
   (0.016055741246186125 - 0.03174849512761367*LL + 
     0.001014220503885283*LL^2 - 0.0012785782139980207*NLL)*Cqe[3, 3, 2, 2] + 
   (0.000051093311254561425*LL + 0.00017715923938499463*LL^2 + 
     2.460552739143748*^-7*NLL)*Cqe[3, 3, 3, 3] + 
   (-0.000017681064111827567*LL - 0.000010686710027279023*LL^2 + 
     6.665388024625985*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-0.0000132836352410493 - 8.04264400530607*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.00010267429922936305 - 0.00035431847876998926*LL)*LL*
    Cqq1[1, 1, 3, 3] + (-0.000022078492982605856*LL - 
     0.00001333077604925197*LL^2 + 0.00001333077604925197*NLL)*
    Cqq1[1, 2, 2, 1] + (-1.3217666236692885*^-6*LL + 
     0.00010156533275036561*LL^2 - 0.00010156533275036561*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.000017681064111827567*LL - 
     0.000010686710027279023*LL^2 + 6.665388024625985*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.00010267429922936305 - 0.00035431847876998926*LL)*
    LL*Cqq1[2, 2, 3, 3] + (-1.3217666236692885*^-6*LL + 
     0.00010156533275036561*LL^2 - 0.00010156533275036561*NLL)*
    Cqq1[2, 3, 3, 2] + (0.007598055900726683*LL - 0.006421296262349895*LL^2 + 
     0.0007745163972760872*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000052982293249673*LL - 0.000031986499455578954*LL^2 - 
     3.984506689523962*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.00011918732265458561 - 0.00007194201229020581*LL)*LL*
    Cqq3[1, 1, 2, 2] + (0.00009474369948734726 + 0.0009637104752721834*LL)*LL*
    Cqq3[1, 1, 3, 3] + (0.000013222736155239653*LL + 
     7.969013379047923*^-6*LL^2 - 7.969013379047923*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.0000671277661959061*LL - 
     0.0003377776519303584*LL^2 + 0.0003377776519303584*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000052982293249673*LL - 0.000031986499455578954*
      LL^2 - 3.984506689523962*^-6*NLL)*Cqq3[2, 2, 2, 2] + 
   (0.00009474369948734726 + 0.0009637104752721834*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-0.0000671277661959061*LL - 0.0003377776519303584*LL^2 + 
     0.0003377776519303584*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.004902501700936919*LL - 0.001990322031355834*LL^2 + 
     0.0029900035127731184*NLL)*Cqq3[3, 3, 3, 3] + 
   (-0.0000132836352410493 - 8.04264400530607*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-0.0000132836352410493 - 8.04264400530607*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.000030133707260483284 + 0.00016509527337703553*LL)*LL*
    Cqu1[1, 1, 3, 3] + (-0.0000132836352410493 - 8.04264400530607*^-6*LL)*LL*
    Cqu1[2, 2, 1, 1] + (-0.0000132836352410493 - 8.04264400530607*^-6*LL)*LL*
    Cqu1[2, 2, 2, 2] + (0.000030133707260483284 + 0.00016509527337703553*LL)*
    LL*Cqu1[2, 2, 3, 3] + (-0.00010267429922936305 - 
     0.00035431847876998926*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.00010267429922936305 - 0.00035431847876998926*LL)*LL*
    Cqu1[3, 3, 2, 2] + (-0.006111728767940835*LL + 0.0051153021469188265*
      LL^2 + 0.00021609141272440108*NLL)*Cqu1[3, 3, 3, 3] + 
   (0. - 7.679701229822941*^-22*LL)*Cqu8[1, 1, 1, 1] + 
   (0. - 7.679701229822941*^-22*LL)*Cqu8[1, 1, 2, 2] + 
   (0. - 3.0718804919291763*^-21*LL^2)*Cqu8[1, 1, 3, 3] + 
   (0. - 7.679701229822941*^-22*LL)*Cqu8[2, 2, 1, 1] + 
   (0. - 7.679701229822941*^-22*LL)*Cqu8[2, 2, 2, 2] + 
   (0. - 3.0718804919291763*^-21*LL^2)*Cqu8[2, 2, 3, 3] + 
   (0. - 6.143760983858353*^-21*LL)*Cqu8[3, 3, 1, 1] + 
   (0. - 6.143760983858353*^-21*LL)*Cqu8[3, 3, 2, 2] + 
   (0. - 9.830017574173364*^-20*LL^2 + 0.00028812188363253483*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.07659993193849797 + 0.12412407238576738*LL - 
     0.006691129854196528*LL^2 + 0.006605298934608628*NLL)*CuB[3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306069*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.000030133707258035535 - 0.00016509527337703556*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.000030133707258035535 - 0.00016509527337703556*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.000030133707258035535 - 
     0.00016509527337703556*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 3, 3] + 
   (-2.3039103689468823*^-20 + 6.143760983858353*^-21*LL)*LL*
    Cud8[3, 3, 1, 1] + (-2.3039103689468823*^-20 + 6.143760983858353*^-21*LL)*
    LL*Cud8[3, 3, 2, 2] + (-2.3039103689468823*^-20 + 
     6.143760983858353*^-21*LL)*LL*Cud8[3, 3, 3, 3] + 
   (0.0018662916473683765*LL - 0.001449520404254402*LL^2 - 
     0.008302264575143608*NLL)*CuG[3, 3] - 0.0006120503405675565*NLL*
    CuH[3, 3] + (-0.000035423027309464805*LL - 0.00002144705068081619*LL^2 + 
     5.361762670204047*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.0000531345409641972 - 0.00003217057602122428*LL)*LL*Cuu[1, 1, 2, 2] + 
   (0.00012053482904193313 + 0.0006603810935081421*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-0.000017711513654732406*LL - 0.000010723525340408094*LL^2 + 
     0.000010723525340408094*NLL)*Cuu[1, 2, 2, 1] + 
   (0.00004017827634731104*LL + 0.00022012703116938064*LL^2 - 
     0.00022012703116938064*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.000035423027309464805*LL - 0.00002144705068081619*LL^2 + 
     5.361762670204047*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00012053482904193313 + 0.0006603810935081421*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.00004017827634731104*LL + 0.00022012703116938064*LL^2 - 
     0.00022012703116938064*NLL)*Cuu[2, 3, 3, 2] + 
   (0.007936073203114147*LL - 0.006160021769050291*LL^2 + 
     0.0015400054422625728*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.06897074723950881 + 0.11330662132188742*LL - 
     0.00596651762522393*LL^2 + 0.0019648930267421776*NLL)*CuW[3, 3], 
 AtauFB -> CHB*(-0.002406594215778288 + 0.014450458116809312*LL - 
     0.0004058954164782049*LL^2 - 0.0005083707888964413*NLL) + 
   CW*(-0.00409649214925891 + 0.014515087102826446*LL - 
     0.000628270866415008*LL^2 - 0.00011809243824784183*NLL) + 
   CHW*(-0.0024065942157782886 + 0.01446391491873967*LL - 
     0.00043314047993749674*LL^2 + 0.00007068363661716534*NLL) + 
   CHbox*(-0.0006110532973726813 + 0.008599899065089922*LL - 
     0.0012171486409346764*LL^2 + 0.0008773377820650693*NLL) + 
   CHD*(-1.0724032804985726 + 0.1018162993456662*LL - 
     0.005223400762510913*LL^2 + 0.002823738454671401*NLL) + 
   CHWB*(-4.964029835066607 + 0.2537814802008461*LL - 
     0.006890602379848604*LL^2 + 0.007254258450496724*NLL) + 
   (-8.85575682726456*^-6*LL - 5.361762670204049*^-6*LL^2 + 
     1.3404406675510122*^-6*NLL)*Cdd[1, 1, 1, 1] + 
   (-0.00001328363524089684 - 8.042644005306076*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-0.00001328363524089684 - 8.042644005306076*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020245*^-6*LL^2 + 
     2.6808813351020245*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020245*^-6*LL^2 + 
     2.6808813351020245*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-8.85575682726456*^-6*LL - 5.361762670204049*^-6*LL^2 + 
     1.3404406675510122*^-6*NLL)*Cdd[2, 2, 2, 2] + 
   (-0.00001328363524089684 - 8.042644005306076*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-4.427878413632279*^-6*LL - 2.6808813351020245*^-6*LL^2 + 
     2.6808813351020245*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-8.85575682726456*^-6*LL - 5.361762670204049*^-6*LL^2 + 
     1.3404406675510122*^-6*NLL)*Cdd[3, 3, 3, 3] + 
   (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[1, 1, 1, 1] + (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[1, 1, 2, 2] + (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[1, 1, 3, 3] + (-6.397979262890321*^-6*LL - 4.021322002653039*^-6*
      LL^2 - 2.46055273914375*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-6.397979262890321*^-6*LL - 4.021322002653039*^-6*LL^2 - 
     2.46055273914375*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (-6.397979262890321*^-6*LL - 4.021322002653039*^-6*LL^2 - 
     2.46055273914375*^-7*NLL)*Ced[2, 2, 3, 3] + 
   (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[3, 3, 1, 1] + (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[3, 3, 2, 2] + (0.00037638884617775754 + 0.00044620851034974664*LL - 
     7.773664929847257*^-6*LL^2 + 0.000015419982889156897*NLL)*
    Ced[3, 3, 3, 3] + (0.001053888769297721 + 0.0017927532327736057*LL - 
     0.000028957342288027946*LL^2 - 3.5243730640544627*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.001053888769297721 + 0.0017804449509629416*LL - 
     0.00003699998629333403*LL^2 - 4.872721570589241*^-7*NLL)*
    Cee[1, 1, 2, 2] + (0.002107777538595442 + 0.0035855064655472115*LL - 
     0.00005791468457605589*LL^2 - 7.048746128108922*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-0.000012308281810664444*LL - 
     8.042644005306074*^-6*LL^2 + 3.0371009069955375*^-6*NLL)*
    Cee[2, 2, 2, 2] + (0.001053888769297721 + 0.0017804449509629416*LL - 
     0.00003699998629333403*LL^2 - 4.872721570589241*^-7*NLL)*
    Cee[2, 2, 3, 3] + (0.001053888769297721 + 0.0017927532327736057*LL - 
     0.000028957342288027946*LL^2 - 3.5243730640544627*^-6*NLL)*
    Cee[3, 3, 3, 3] + (-0.000752777692355516 - 0.0008997321714261603*LL + 
     0.000011118334929235763*LL^2 - 0.00003231629742180004*NLL)*
    Ceu[1, 1, 1, 1] + (-0.000752777692355516 - 0.0008997321714261603*LL + 
     0.000011118334929235763*LL^2 - 0.00003231629742180004*NLL)*
    Ceu[1, 1, 2, 2] + (-0.01880998249306297 + 0.030259628386019293*LL - 
     0.000873493733915582*LL^2 + 0.0014229043020877606*NLL)*Ceu[1, 1, 3, 3] + 
   (0.000012795958525856874*LL + 8.042644005306077*^-6*LL^2 + 
     4.9211054782875*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (0.000012795958525856874*LL + 8.042644005306077*^-6*LL^2 + 
     4.9211054782875*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.000030621383973151747*LL - 0.00016509527337703559*LL^2 + 
     4.921105478287498*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (-0.000752777692355516 - 0.0008997321714261603*LL + 
     0.000011118334929235763*LL^2 - 0.00003231629742180004*NLL)*
    Ceu[3, 3, 1, 1] + (-0.000752777692355516 - 0.0008997321714261603*LL + 
     0.000011118334929235763*LL^2 - 0.00003231629742180004*NLL)*
    Ceu[3, 3, 2, 2] + (-0.01880998249306297 + 0.030259628386019293*LL - 
     0.000873493733915582*LL^2 + 0.0014229043020877606*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.003999496292954208 - 0.004760946807141172*LL + 
     0.00022808729787077476*LL^2 - 0.0001785290763171198*NLL)*CHd[1, 1] + 
   (-0.003999496292954208 - 0.004760946807141172*LL + 
     0.00022808729787077476*LL^2 - 0.0001785290763171198*NLL)*CHd[2, 2] + 
   (-0.003999496292954208 - 0.004760946807141172*LL + 
     0.00022808729787077476*LL^2 - 0.0001785290763171198*NLL)*CHd[3, 3] + 
   (0.8631338569894194 - 0.036307740594471664*LL + 0.0010388316203031687*
      LL^2 - 0.0013446658497783608*NLL)*CHe[1, 1] + 
   (-0.003999496292954208 - 0.004761068726319952*LL + 
     0.0002280872978707748*LL^2 - 0.000013230921979120105*NLL)*CHe[2, 2] + 
   (0.8631338569894194 - 0.036307740594471664*LL + 0.0010388316203031687*
      LL^2 - 0.0013446658497783608*NLL)*CHe[3, 3] + 
   (0.739416617160547 - 0.03181199859130973*LL + 0.0009216019328837701*LL^2 - 
     0.001170725410065654*NLL)*CHl1[1, 1] + 
   (-0.006180542128138275 - 0.00468708423264596*LL + 
     0.000225832217680422*LL^2 - 0.00005961316711300664*NLL)*CHl1[2, 2] + 
   (0.741597662997895 - 0.03188586116588289*LL + 0.0009238570130741228*LL^2 - 
     0.0011959071388579258*NLL)*CHl1[3, 3] + 
   (-1.3869545590095893 + 0.03150235249036493*LL - 0.0005714304725554045*
      LL^2 + 0.00256284446493504*NLL)*CHl3[1, 1] + 
   (-2.1282222946043063 + 0.046793872629392635*LL - 
     0.0007838767847158678*LL^2 + 0.003942163716330478*NLL)*CHl3[2, 2] + 
   (0.745267231876809 - 0.010520515222462726*LL + 0.00004592820719705914*
      LL^2 - 0.0013133722727016765*NLL)*CHl3[3, 3] + 
   (0.003999496293024807 + 0.004760946807138628*LL - 
     0.00022808729787077476*LL^2 + 0.00008319928218404257*NLL)*CHq1[1, 1] + 
   (0.003999496293024807 + 0.004760946807138628*LL - 
     0.00022808729787077476*LL^2 + 0.00008319928218404257*NLL)*CHq1[2, 2] + 
   (-0.08411247751940891 + 0.16511876092361177*LL - 
     0.012552402321495522*LL^2 + 0.005269070665367055*NLL)*CHq1[3, 3] + 
   (0.011998488879244602 + 0.014315442796073037*LL - 
     0.0004995543148902127*LL^2 + 0.0006476365065029803*NLL)*CHq3[1, 1] + 
   (0.011998488879244602 + 0.014315442796073037*LL - 
     0.0004995543148902127*LL^2 + 0.0006476365065029803*NLL)*CHq3[2, 2] + 
   (0.040058552550164425 + 0.008657747215780599*LL + 
     0.003959105915266317*LL^2 + 0.0034682609552949143*NLL)*CHq3[3, 3] + 
   (0.007998992586049613 + 0.00952189361427726*LL - 
     0.0004561745957415495*LL^2 + 0.00034403199975062773*NLL)*CHu[1, 1] + 
   (0.007998992586049613 + 0.00952189361427726*LL - 
     0.0004561745957415495*LL^2 + 0.00034403199975062773*NLL)*CHu[2, 2] + 
   (0.08918734094860341 - 0.1515579284107163*LL + 0.013105295269177185*LL^2 - 
     0.0041852232490777784*NLL)*CHu[3, 3] + 
   (0.000323166717152593 + 0.00039267375549275284*LL - 
     1.1147287148892799*^-6*LL^2 + 0.000014220692107638983*NLL)*
    Cld[1, 1, 1, 1] + (0.000323166717152593 + 0.00039267375549275284*LL - 
     1.1147287148892799*^-6*LL^2 + 0.000014220692107638983*NLL)*
    Cld[1, 1, 2, 2] + (0.000323166717152593 + 0.00039267375549275284*LL - 
     1.1147287148892799*^-6*LL^2 + 0.000014220692107638983*NLL)*
    Cld[1, 1, 3, 3] + (1.577431684733021*^-6*LL + 4.888383780523733*^-7*
      LL^2 - 7.516933967842394*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (1.577431684733021*^-6*LL + 4.888383780523733*^-7*LL^2 - 
     7.516933967842394*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (1.577431684733021*^-6*LL + 4.888383780523733*^-7*LL^2 - 
     7.516933967842394*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (0.000323166717152593 + 0.00038445450618873964*LL - 
     5.624889095594691*^-6*LL^2 + 0.00001497238550442322*NLL)*
    Cld[3, 3, 1, 1] + (0.000323166717152593 + 0.00038445450618873964*LL - 
     5.624889095594691*^-6*LL^2 + 0.00001497238550442322*NLL)*
    Cld[3, 3, 2, 2] + (0.000323166717152593 + 0.00038445450618873964*LL - 
     5.624889095594691*^-6*LL^2 + 0.00001497238550442322*NLL)*
    Cld[3, 3, 3, 3] + (0.0006995555633303526 + 0.0008496188585844228*LL - 
     2.3878693765608433*^-6*LL^2 - 1.6099693433744459*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.000323166717152593 + 0.0003939643895023096*LL - 
     4.809410037244376*^-7*LL^2 - 1.095872182113226*^-6*NLL)*
    Cle[1, 1, 2, 2] + (0.0006995555633303526 + 0.0008496188585844228*LL - 
     2.3878693765608433*^-6*LL^2 - 1.6099693433744459*^-6*NLL)*
    Cle[1, 1, 3, 3] + (0.0003763888461777576 + 0.00045747573912440436*LL - 
     1.4180899947840331*^-6*LL^2 - 1.5118458319598342*^-6*NLL)*
    Cle[2, 2, 1, 1] + (1.821270042291121*^-6*LL + 4.888383780523734*^-7*
      LL^2 - 9.977486706986147*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (0.0003763888461777576 + 0.00045747573912440436*LL - 
     1.4180899947840331*^-6*LL^2 - 1.5118458319598342*^-6*NLL)*
    Cle[2, 2, 3, 3] + (0.0006995555633303526 + 0.0008413996092804096*LL - 
     6.898029757266254*^-6*LL^2 - 8.582759465902063*^-7*NLL)*
    Cle[3, 3, 1, 1] + (0.000323166717152593 + 0.0003857451401982964*LL - 
     4.991101384429848*^-6*LL^2 - 3.441787853289863*^-7*NLL)*
    Cle[3, 3, 2, 2] + (0.0006995555633303526 + 0.0008413996092804096*LL - 
     6.898029757266254*^-6*LL^2 - 8.582759465902063*^-7*NLL)*
    Cle[3, 3, 3, 3] + (0.0003452223573629849 - 0.00009910059803272439*LL + 
     6.761783452044296*^-6*LL^2 - 0.00005386834512157785*NLL)*
    Cll[1, 1, 1, 1] + (-0.03416511453985911 - 0.0329350867278454*LL - 
     0.00017259944180830102*LL^2 - 0.00014406864305253406*NLL)*
    Cll[1, 1, 2, 2] + (0.001292666868610372 + 0.0015824419504994276*LL + 
     0.000012341994403600664*LL^2 + 0.00002950112924704614*NLL)*
    Cll[1, 1, 3, 3] + (2.0799161722628545 + 0.011391477959465978*LL + 
     0.0003034431962203543*LL^2 + 0.00016152117049572228*NLL)*
    Cll[1, 2, 2, 1] + (-0.0006022221538844133 - 0.0018134950228919466*LL - 
     0.000016859069022333675*LL^2 - 0.00009671010594385672*NLL)*
    Cll[1, 3, 3, 1] + (0.000017959692920623893*LL + 
     0.000010010269288558558*LL^2 - 0.000034892383950469804*NLL)*
    Cll[2, 2, 2, 2] + (0.000646333434305186 + 0.0007927984069356151*LL + 
     6.659835579852687*^-6*LL^2 + 0.000013998871226738805*NLL)*
    Cll[2, 2, 3, 3] + (-0.00030111107694220663 - 0.0009067911883747848*LL - 
     7.928424362071436*^-6*LL^2 - 0.00006223188675244133*NLL)*
    Cll[2, 3, 3, 2] + (0.0003452223573629849 - 0.00013195247435979468*LL - 
     0.000011278858070777305*LL^2 - 0.000013340631575232713*NLL)*
    Cll[3, 3, 3, 3] + (-0.00032316671715259485 - 0.00036638401721775937*LL + 
     0.000016983819073995514*LL^2 - 0.000014497036822985965*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00032316671715259485 - 0.00036638401721775937*LL + 
     0.000016983819073995514*LL^2 - 0.000014497036822985965*NLL)*
    Clq1[1, 1, 2, 2] + (0.01378542760411954 - 0.02729027094843425*LL + 
     0.0010686236640093643*LL^2 - 0.0010444176651974125*NLL)*
    Clq1[1, 1, 3, 3] + (-1.5774316846949068*^-6*LL - 
     4.888383780524332*^-7*LL^2 + 7.516933967842283*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-1.5774316846949068*^-6*LL - 
     4.888383780524332*^-7*LL^2 + 7.516933967842283*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.0001210279671048852*LL + 
     0.00047131312441649827*LL^2 + 0.0002496383979069584*NLL)*
    Clq1[2, 2, 3, 3] + (-0.00032316671715259485 - 0.0003581647679137462*LL + 
     0.000021493979454700985*LL^2 - 0.000015248730219770195*NLL)*
    Clq1[3, 3, 1, 1] + (-0.00032316671715259485 - 0.0003581647679137462*LL + 
     0.000021493979454700985*LL^2 - 0.000015248730219770195*NLL)*
    Clq1[3, 3, 2, 2] + (0.013785427604119539 - 0.02711790583179577*LL + 
     0.0007744697789778609*LL^2 - 0.0012940560631043707*NLL)*
    Clq1[3, 3, 3, 3] + (-0.003227833228524337 - 0.0039024604790116545*LL - 
     0.000021153005862595327*LL^2 - 0.00024002559125110642*NLL)*
    Clq3[1, 1, 1, 1] + (-0.003227833228524337 - 0.0039024604790116545*LL - 
     0.000021153005862595327*LL^2 - 0.00024002559125110642*NLL)*
    Clq3[1, 1, 2, 2] + (0.012689527521162232 - 0.05374060639835248*LL + 
     0.000673052916727275*LL^2 - 0.0027154342288857668*NLL)*
    Clq3[1, 1, 3, 3] + (-1.3826258062296077*^-7*LL + 
     1.5401457604153564*^-6*LL^2 - 0.00002875617512248337*NLL)*
    Clq3[2, 2, 1, 1] + (-1.3826258062296077*^-7*LL + 
     1.5401457604153564*^-6*LL^2 - 0.00002875617512248337*NLL)*
    Clq3[2, 2, 2, 2] + (0.03002595507095864 - 0.07586158009953611*LL + 
     0.0004943066188079614*LL^2 - 0.004273476147429775*NLL)*
    Clq3[2, 2, 3, 3] + (-0.0032278332285243373 - 0.003927042864256747*LL - 
     0.00003468348700471164*LL^2 - 0.00020639057803582697*NLL)*
    Clq3[3, 3, 1, 1] + (-0.0032278332285243373 - 0.003927042864256747*LL - 
     0.00003468348700471164*LL^2 - 0.00020639057803582697*NLL)*
    Clq3[3, 3, 2, 2] + (-0.01733642754979643 + 0.022131908223322026*LL + 
     0.0003393647104646777*LL^2 + 0.001562920756636801*NLL)*
    Clq3[3, 3, 3, 3] + (-0.0006463334343051897 - 0.0007822071240294338*LL + 
     4.130820563273087*^-6*LL^2 - 0.00003256100433784944*NLL)*
    Clu[1, 1, 1, 1] + (-0.0006463334343051897 - 0.0007822071240294338*LL + 
     4.130820563273087*^-6*LL^2 - 0.00003256100433784944*NLL)*
    Clu[1, 1, 2, 2] + (-0.01615021367851629 + 0.026076251112080118*LL - 
     0.0009057861759241821*LL^2 + 0.0013586113659331516*NLL)*
    Clu[1, 1, 3, 3] + (-3.1548633693898135*^-6*LL - 
     9.776767561047466*^-7*LL^2 + 1.5033867935684785*^-6*NLL)*
    Clu[2, 2, 1, 1] + (-3.1548633693898135*^-6*LL - 
     9.776767561047466*^-7*LL^2 + 1.5033867935684785*^-6*NLL)*
    Clu[2, 2, 2, 2] + (-0.00012454440501620003*LL - 
     0.00017411559413844642*LL^2 + 0.00030016743220577746*NLL)*
    Clu[2, 2, 3, 3] + (-0.0006463334343051896 - 0.0007657686254214074*LL + 
     0.00001315114132468391*LL^2 - 0.000034064391131417915*NLL)*
    Clu[3, 3, 1, 1] + (-0.0006463334343051896 - 0.0007657686254214074*LL + 
     0.00001315114132468391*LL^2 - 0.000034064391131417915*NLL)*
    Clu[3, 3, 2, 2] + (-0.01615021367851629 + 0.026170661809913304*LL - 
     0.0008967658551627712*LL^2 + 0.001058443933727374*NLL)*Clu[3, 3, 3, 3] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (6.641817620486535*^-6 + 4.021322002653038*^-6*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (0.00005133714961211953 + 0.0001771592393849947*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (0.00005133714961211953 + 0.0001771592393849947*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.00005133714961211953 + 0.0001771592393849947*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 1.9199253074557352*^-22*LL)*Cqd8[2, 2, 3, 3] + 
   (0. + 4.607820737893765*^-21*LL)*Cqd8[3, 3, 1, 1] + 
   (0. + 4.607820737893765*^-21*LL)*Cqd8[3, 3, 2, 2] + 
   (0. + 4.607820737893765*^-21*LL)*Cqd8[3, 3, 3, 3] + 
   (-0.000376388846177758 - 0.0004468181062436039*LL + 
     7.404582018975696*^-6*LL^2 - 0.000018883779322844737*NLL)*
    Cqe[1, 1, 1, 1] + (6.397979262928437*^-6*LL + 4.021322002653039*^-6*
      LL^2 + 2.46055273914375*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (-0.000376388846177758 - 0.0004468181062436039*LL + 
     7.404582018975696*^-6*LL^2 - 0.000018883779322844737*NLL)*
    Cqe[1, 1, 3, 3] + (-0.000376388846177758 - 0.0004468181062436039*LL + 
     7.404582018975696*^-6*LL^2 - 0.000018883779322844737*NLL)*
    Cqe[2, 2, 1, 1] + (6.397979262928437*^-6*LL + 4.021322002653039*^-6*
      LL^2 + 2.46055273914375*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (-0.000376388846177758 - 0.0004468181062436039*LL + 
     7.404582018975696*^-6*LL^2 - 0.000018883779322844737*NLL)*
    Cqe[2, 2, 3, 3] + (0.016055741246186125 - 0.031748495127613574*LL + 
     0.001014220503885284*LL^2 - 0.0012785782139980214*NLL)*Cqe[3, 3, 1, 1] + 
   (0.000051093311254561425*LL + 0.00017715923938499474*LL^2 + 
     2.46055273914375*^-7*NLL)*Cqe[3, 3, 2, 2] + 
   (0.016055741246186125 - 0.031748495127613574*LL + 
     0.001014220503885284*LL^2 - 0.0012785782139980214*NLL)*Cqe[3, 3, 3, 3] + 
   (-0.000017681064111827567*LL - 0.000010686710027279034*LL^2 + 
     6.665388024625992*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-0.0000132836352410493 - 8.042644005306076*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.00010267429922936305 - 0.0003543184787699894*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-0.000022078492982605856*LL - 0.000013330776049251993*LL^2 + 
     0.000013330776049251993*NLL)*Cqq1[1, 2, 2, 1] + 
   (-1.321766623669237*^-6*LL + 0.00010156533275036561*LL^2 - 
     0.00010156533275036561*NLL)*Cqq1[1, 3, 3, 1] + 
   (-0.000017681064111827567*LL - 0.000010686710027279034*LL^2 + 
     6.665388024625992*^-6*NLL)*Cqq1[2, 2, 2, 2] + 
   (-0.00010267429922936305 - 0.0003543184787699894*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-1.321766623669237*^-6*LL + 0.00010156533275036561*LL^2 - 
     0.00010156533275036561*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.007598055900726683*LL - 0.006421296262349895*LL^2 + 
     0.0007745163972760872*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000052982293249673*LL - 0.00003198649945557894*LL^2 - 
     3.984506689523966*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.00011918732265458561 - 0.00007194201229020581*LL)*LL*
    Cqq3[1, 1, 2, 2] + (0.00009474369948734726 + 0.0009637104752721834*LL)*LL*
    Cqq3[1, 1, 3, 3] + (0.000013222736155239653*LL + 
     7.969013379047944*^-6*LL^2 - 7.969013379047944*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.00006712776619590616*LL - 
     0.00033777765193035854*LL^2 + 0.00033777765193035854*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000052982293249673*LL - 0.00003198649945557894*
      LL^2 - 3.984506689523966*^-6*NLL)*Cqq3[2, 2, 2, 2] + 
   (0.00009474369948734726 + 0.0009637104752721834*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (-0.00006712776619590616*LL - 0.00033777765193035854*LL^2 + 
     0.00033777765193035854*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.004902501700936919*LL - 0.001990322031355834*LL^2 + 
     0.0029900035127731184*NLL)*Cqq3[3, 3, 3, 3] + 
   (-0.0000132836352410493 - 8.042644005306076*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-0.0000132836352410493 - 8.042644005306076*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.000030133707260483284 + 0.0001650952733770356*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-0.0000132836352410493 - 8.042644005306076*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-0.0000132836352410493 - 8.042644005306076*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.000030133707260483284 + 0.0001650952733770356*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-0.00010267429922936305 - 0.0003543184787699894*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.00010267429922936305 - 0.0003543184787699894*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.006111728767940835*LL + 0.0051153021469188265*LL^2 + 
     0.00021609141272440108*NLL)*Cqu1[3, 3, 3, 3] + 
   (-7.679701229822941*^-22 - 1.9199253074557352*^-22*LL)*LL*
    Cqu8[1, 1, 1, 1] + (-7.679701229822941*^-22 - 1.9199253074557352*^-22*LL)*
    LL*Cqu8[1, 1, 2, 2] + (0. - 3.0718804919291763*^-21*LL^2)*
    Cqu8[1, 1, 3, 3] + (-7.679701229822941*^-22 - 1.9199253074557352*^-22*LL)*
    LL*Cqu8[2, 2, 1, 1] + (-7.679701229822941*^-22 - 
     1.9199253074557352*^-22*LL)*LL*Cqu8[2, 2, 2, 2] + 
   (0. - 3.0718804919291763*^-21*LL^2)*Cqu8[2, 2, 3, 3] + 
   (0. - 6.143760983858353*^-21*LL)*Cqu8[3, 3, 1, 1] + 
   (0. - 6.143760983858353*^-21*LL)*Cqu8[3, 3, 2, 2] + 
   (0. - 9.830017574173364*^-20*LL^2 + 0.00028812188363253483*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.07659993193849797 + 0.12412407238576736*LL - 
     0.006691129854196528*LL^2 + 0.006605298934608628*NLL)*CuB[3, 3] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (0.00001328363524097307 + 8.042644005306076*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.000030133707258035535 - 0.0001650952733770356*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.000030133707258035535 - 0.0001650952733770356*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.000030133707258035535 - 
     0.0001650952733770356*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 3.8398506149114704*^-22*LL)*Cud8[2, 2, 3, 3] + 
   (-2.3039103689468823*^-20 + 6.143760983858353*^-21*LL)*LL*
    Cud8[3, 3, 1, 1] + (-2.3039103689468823*^-20 + 6.143760983858353*^-21*LL)*
    LL*Cud8[3, 3, 2, 2] + (-2.3039103689468823*^-20 + 
     6.143760983858353*^-21*LL)*LL*Cud8[3, 3, 3, 3] + 
   (0.0018662916473683765*LL - 0.001449520404254402*LL^2 - 
     0.008302264575143608*NLL)*CuG[3, 3] - 0.0006120503405675565*NLL*
    CuH[3, 3] + (-0.000035423027309464805*LL - 0.000021447050680816196*LL^2 + 
     5.361762670204049*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.0000531345409641972 - 0.0000321705760212243*LL)*LL*Cuu[1, 1, 2, 2] + 
   (0.00012053482904193313 + 0.0006603810935081425*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-0.000017711513654732406*LL - 0.000010723525340408098*LL^2 + 
     0.000010723525340408098*NLL)*Cuu[1, 2, 2, 1] + 
   (0.00004017827634731104*LL + 0.0002201270311693808*LL^2 - 
     0.0002201270311693808*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.000035423027309464805*LL - 0.000021447050680816196*LL^2 + 
     5.361762670204049*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00012053482904193313 + 0.0006603810935081425*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.00004017827634731104*LL + 0.0002201270311693808*LL^2 - 
     0.0002201270311693808*NLL)*Cuu[2, 3, 3, 2] + 
   (0.007936073203114147*LL - 0.006160021769050291*LL^2 + 
     0.0015400054422625728*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.06897074723950881 + 0.11330662132188742*LL - 
     0.00596651762522393*LL^2 + 0.0019648930267421767*NLL)*CuW[3, 3], 
 AsLR -> CHB*(-0.000015778153247098514 + 0.00009426180955662354*LL - 
     2.6611383179991823*^-6*LL^2 - 3.386993285637401*^-6*NLL) + 
   CW*(-0.00002685749034163117 + 0.00009469641765369985*LL - 
     4.119079962040662*^-6*LL^2 - 6.843839758895121*^-7*NLL) + 
   CHW*(-0.000015778153247098514 + 0.00009435003526650057*LL - 
     2.8397628587168864*^-6*LL^2 + 3.3928818678188754*^-7*NLL) + 
   CHbox*(-4.006197847834712*^-6 + 0.00005615474370482187*LL - 
     7.9798902761589*^-6*LL^2 + 5.752016639998539*^-6*NLL) + 
   CHD*(-0.0070003853875853705 + 0.0006646490567486407*LL - 
     0.00003424574743905817*LL^2 + 0.000018513041282734847*NLL) + 
   CHWB*(-0.03238308076346233 + 0.001655574964573546*LL - 
     0.000045176282566117845*LL^2 + 0.00004734948445909928*NLL) - 
   1.2008184953595722*^-8*CG*NLL + 5.905664731276917*^-9*CHG*NLL + 
   (4.554696825744398*^-10*LL - 3.515287809233921*^-8*LL^2 - 
     5.025952132794841*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (0.00004656225046661151 + 0.000056279377966563*LL - 
     4.019318993371143*^-7*LL^2 + 1.5852700500881828*^-6*NLL)*
    Cdd[1, 1, 2, 2] + (-8.709039153189211*^-8 - 5.272931713850881*^-8*LL)*LL*
    Cdd[1, 1, 3, 3] + (6.208300062214867*^-6 + 0.00001581155228640697*LL - 
     1.8660443647426798*^-6*LL^2 + 1.3789573952895038*^-7*NLL)*
    Cdd[1, 2, 2, 1] + (8.8001330897041*^-8*LL - 1.7576439046169604*^-8*LL^2 - 
     1.0051904265589682*^-7*NLL)*Cdd[1, 3, 3, 1] + 
   (0.000052770550528826375 + 0.0000720904747832874*LL - 
     2.232823385987454*^-6*LL^2 + 1.7734253109450818*^-6*NLL)*
    Cdd[2, 2, 2, 2] + (0.00004656225046661151 + 0.000056279377966563*LL - 
     4.019318993371143*^-7*LL^2 + 1.5852700500881828*^-6*NLL)*
    Cdd[2, 2, 3, 3] + (6.208300062214867*^-6 + 0.00001581155228640697*LL - 
     1.8660443647426798*^-6*LL^2 + 1.3789573952895038*^-7*NLL)*
    Cdd[2, 3, 3, 2] + (4.554696825744398*^-10*LL - 3.515287809233921*^-8*
      LL^2 - 5.025952132794841*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (0.000023281125233305754 + 0.000027826093668325945*LL - 
     2.3140491567134117*^-7*LL^2 + 5.129529456024713*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*
    LL*Ced[1, 1, 3, 3] + (-4.3545195765946056*^-8 - 
     2.6364658569254407*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (0.000023281125233305754 + 0.000027826093668325945*LL - 
     2.3140491567134117*^-7*LL^2 + 5.129529456024713*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*
    LL*Ced[2, 2, 3, 3] + (-4.3545195765946056*^-8 - 
     2.6364658569254407*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (0.000023281125233305754 + 0.000027826093668325945*LL - 
     2.3140491567134117*^-7*LL^2 + 5.129529456024713*^-8*NLL)*
    Ced[3, 3, 2, 2] + (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*
    LL*Ced[3, 3, 3, 3] + (-8.709039153189213*^-8*LL - 
     5.272931713850881*^-8*LL^2 + 2.6364658569254407*^-8*NLL)*
    Cee[1, 1, 1, 1] + (-1.7418078306378422*^-7*LL - 
     1.0545863427701763*^-7*LL^2 + 5.272931713850881*^-8*NLL)*
    Cee[1, 1, 2, 2] + (-1.7418078306378422*^-7*LL - 
     1.0545863427701763*^-7*LL^2 + 5.272931713850881*^-8*NLL)*
    Cee[1, 1, 3, 3] + (-8.709039153189213*^-8*LL - 5.272931713850881*^-8*
      LL^2 + 2.6364658569254407*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-1.7418078306378422*^-7*LL - 1.0545863427701763*^-7*LL^2 + 
     5.272931713850881*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (-8.709039153189213*^-8*LL - 5.272931713850881*^-8*LL^2 + 
     2.6364658569254407*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[1, 1, 1, 1] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[2, 2, 1, 1] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[3, 3, 1, 1] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.000026221564486540517 - 0.000031054046184986524*LL + 
     1.4953897569952074*^-6*LL^2 - 0.000031519788239703416*NLL)*CHd[1, 1] + 
   (0.053357124814257174 - 0.001973258500461198*LL + 
     0.000051629575040266506*LL^2 - 0.00011429518796319628*NLL)*CHd[2, 2] + 
   (-0.000026221564486540517 - 0.000031054046184986524*LL + 
     1.4953897569952074*^-6*LL^2 - 0.000031519788239703416*NLL)*CHd[3, 3] + 
   (-0.000026221564486540517 - 0.00003105404618498653*LL + 
     1.4953897569952076*^-6*LL^2 - 6.271848327527724*^-8*NLL)*CHe[1, 1] + 
   (-0.000026221564486540517 - 0.00003105404618498653*LL + 
     1.4953897569952076*^-6*LL^2 - 6.271848327527724*^-8*NLL)*CHe[2, 2] + 
   (-0.000026221564486540517 - 0.00003105404618498653*LL + 
     1.4953897569952076*^-6*LL^2 - 6.271848327527724*^-8*NLL)*CHe[3, 3] + 
   (-0.00004052097366644182 - 0.000030569787138826245*LL + 
     1.4806049625356455*^-6*LL^2 - 4.032532955087857*^-7*NLL)*CHl1[1, 1] + 
   (-0.00004052097366644182 - 0.000030569787138826245*LL + 
     1.4806049625356455*^-6*LL^2 - 4.032532955087857*^-7*NLL)*CHl1[2, 2] + 
   (-0.000026221564486540517 - 0.000031054046184986524*LL + 
     1.4953897569952074*^-6*LL^2 - 5.683501669738921*^-7*NLL)*CHl1[3, 3] + 
   (-0.013893485095006135 + 0.00030546727178480394*LL - 
     5.139266086069244*^-6*LL^2 + 0.00002592310127109735*NLL)*CHl3[1, 1] + 
   (-0.013893485095006135 + 0.00030546727178480394*LL - 
     5.139266086069244*^-6*LL^2 + 0.00002592310127109735*NLL)*CHl3[2, 2] + 
   (0.000026221564486540758 + 0.00003112578385633771*LL - 
     1.0917287847287597*^-6*LL^2 + 5.097842671869909*^-7*NLL)*CHl3[3, 3] + 
   (0.000026221564486540754 + 0.00003105404618498651*LL - 
     1.4953897569952074*^-6*LL^2 + 0.00006125651482501927*NLL)*CHq1[1, 1] + 
   (0.009763229740832153 - 0.0003231921198499389*LL + 
     7.630293652112017*^-6*LL^2 + 0.000046845402960225994*NLL)*CHq1[2, 2] + 
   (-0.00055145963187146 + 0.0010780298598406406*LL - 
     0.0000822962700355284*LL^2 + 0.00009525621151965974*NLL)*CHq1[3, 3] + 
   (0.00007866469345962198 + 0.00009337735156901312*LL - 
     3.27518635418628*^-6*LL^2 + 4.163292592956092*^-6*NLL)*CHq3[1, 1] + 
   (0.009768165010857892 - 0.00010647838622459257*LL - 
     4.803034796819856*^-7*LL^2 - 0.000011534212688190194*NLL)*CHq3[2, 2] + 
   (0.0002626325521941544 + 0.000056284273182147224*LL + 
     0.00002595675641658336*LL^2 + 0.0000226559177782631*NLL)*CHq3[3, 3] + 
   (0.00005244312897308151 + 0.00006210809236997302*LL - 
     2.990779513990415*^-6*LL^2 - 0.00002806893166856485*NLL)*CHu[1, 1] + 
   (0.00005244312897308151 + 0.00006210809236997302*LL - 
     2.990779513990415*^-6*LL^2 - 0.00002806893166856485*NLL)*CHu[2, 2] + 
   (0.0005847315363564677 - 0.000989601361610638*LL + 
     0.0000859211560260954*LL^2 - 0.000057763710681432536*NLL)*CHu[3, 3] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cld[1, 1, 1, 1] + 
   (0.000023281125233305754 + 0.00002799309853335997*LL - 
     1.3334765324595364*^-7*LL^2 + 1.3125080854023204*^-7*NLL)*
    Cld[1, 1, 2, 2] + (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*
      LL^2 - 4.92826481985393*^-9*NLL)*Cld[1, 1, 3, 3] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cld[2, 2, 1, 1] + 
   (0.000023281125233305754 + 0.00002799309853335997*LL - 
     1.3334765324595364*^-7*LL^2 + 1.3125080854023204*^-7*NLL)*
    Cld[2, 2, 2, 2] + (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*
      LL^2 - 4.92826481985393*^-9*NLL)*Cld[2, 2, 3, 3] + 
   (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*LL*Cld[3, 3, 1, 1] + 
   (0.000023281125233305754 + 0.000027939211353599608*LL - 
     1.6291724216507715*^-7*LL^2 + 1.3617907336008598*^-7*NLL)*
    Cld[3, 3, 2, 2] + (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*
    LL*Cld[3, 3, 3, 3] + (1.0341983994412791*^-8*LL + 
     3.2049303498690926*^-9*LL^2 - 4.92826481985393*^-9*NLL)*
    Cle[1, 1, 1, 1] + (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*
      LL^2 - 4.92826481985393*^-9*NLL)*Cle[1, 1, 2, 2] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cle[1, 1, 3, 3] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cle[2, 2, 1, 1] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cle[2, 2, 2, 2] + 
   (1.0341983994412791*^-8*LL + 3.2049303498690926*^-9*LL^2 - 
     4.92826481985393*^-9*NLL)*Cle[2, 2, 3, 3] + 
   (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-4.3545195765946056*^-8 - 2.6364658569254407*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (1.283601742219046*^-7*LL + 6.562949492853924*^-8*LL^2 - 
     2.394242711882682*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.00022823139741972903 - 0.00022014543214401487*LL - 
     1.1688528117726304*^-6*LL^2 - 1.0461814103914535*^-6*NLL)*
    Cll[1, 1, 2, 2] + (2.0683967988825582*^-8*LL + 6.409860699738091*^-9*
      LL^2 - 9.856529639708024*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (0.013578753837292689 + 0.0000803149610562505*LL + 
     2.0479905999446632*^-6*LL^2 + 1.2636899967664505*^-6*NLL)*
    Cll[1, 2, 2, 1] + (2.0652359302954248*^-8*LL + 6.570773480846486*^-9*
      LL^2 - 2.0328353936985993*^-7*NLL)*Cll[1, 3, 3, 1] + 
   (1.283601742219046*^-7*LL + 6.562949492853924*^-8*LL^2 - 
     2.394242711882682*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (2.0683967988825582*^-8*LL + 6.409860699738091*^-9*LL^2 - 
     9.856529639708024*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (2.0652359302954248*^-8*LL + 6.570773480846486*^-9*LL^2 - 
     2.0328353936985993*^-7*NLL)*Cll[2, 3, 3, 2] + 
   (-8.70238469301324*^-8*LL - 5.264886074795468*^-8*LL^2 + 
     2.628420217870023*^-8*NLL)*Cll[3, 3, 3, 3] + 
   (-1.0341983994412659*^-8*LL - 3.2049303498693246*^-9*LL^2 + 
     4.92826481985389*^-9*NLL)*Clq1[1, 1, 1, 1] + 
   (4.237502071733546*^-6 + 5.203595439182751*^-6*LL + 
     3.7460388794976245*^-8*LL^2 + 4.608993800608401*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (-7.934855821594693*^-7*LL + 
     3.0900309888766772*^-6*LL^2 + 1.6366834394884203*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (-1.0341983994412659*^-8*LL - 
     3.2049303498693246*^-9*LL^2 + 4.92826481985389*^-9*NLL)*
    Clq1[2, 2, 1, 1] + (4.237502071733546*^-6 + 5.203595439182751*^-6*LL + 
     3.7460388794976245*^-8*LL^2 + 4.608993800608401*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (-7.934855821594693*^-7*LL + 
     3.0900309888766772*^-6*LL^2 + 1.6366834394884203*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*
    Clq1[3, 3, 1, 1] + (4.237502071733546*^-6 + 5.257482618943111*^-6*LL + 
     6.702997771409995*^-8*LL^2 + 4.116167318623011*^-8*NLL)*
    Clq1[3, 3, 2, 2] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*
    LL*Clq1[3, 3, 3, 3] + (3.0931125925616916*^-8*LL + 
     1.0097529392932487*^-8*LL^2 - 2.205184361779952*^-7*NLL)*
    Clq3[1, 1, 1, 1] + (-0.000014108249464959333 - 0.000017045512990288324*
      LL - 1.5345316381177544*^-7*LL^2 - 5.230776038705663*^-7*NLL)*
    Clq3[1, 1, 2, 2] + (0.0001968566688117315 - 0.0004952023739161534*LL + 
     3.2407813213656055*^-6*LL^2 - 0.000028049822510346797*NLL)*
    Clq3[1, 1, 3, 3] + (3.0931125925616916*^-8*LL + 
     1.0097529392932487*^-8*LL^2 - 2.205184361779952*^-7*NLL)*
    Clq3[2, 2, 1, 1] + (-0.000014108249464959333 - 0.000017045512990288324*
      LL - 1.5345316381177544*^-7*LL^2 - 5.230776038705663*^-7*NLL)*
    Clq3[2, 2, 2, 2] + (0.0001968566688117315 - 0.0004952023739161534*LL + 
     3.2407813213656055*^-6*LL^2 - 0.000028049822510346797*NLL)*
    Clq3[2, 2, 3, 3] + (-1.302363196872796*^-7*LL - 
     7.861123736443838*^-8*LL^2 - 9.614074217309393*^-23*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000014108249464959333 - 0.000017206680435901218*
      LL - 2.4216193056914627*^-7*LL^2 - 3.0255916769257133*^-7*NLL)*
    Clq3[3, 3, 2, 2] + (1.0352670451088497*^-7*LL + 
     1.0530491226269348*^-6*LL^2 - 9.614074217309396*^-23*NLL)*
    Clq3[3, 3, 3, 3] + (-2.0683967988825318*^-8*LL - 
     6.4098606997381935*^-9*LL^2 + 9.85652963970786*^-9*NLL)*
    Clu[1, 1, 1, 1] + (-2.0683967988825318*^-8*LL - 
     6.4098606997381935*^-9*LL^2 + 9.85652963970786*^-9*NLL)*
    Clu[1, 1, 2, 2] + (-8.165401110742615*^-7*LL - 1.1415395703240053*^-6*
      LL^2 + 1.9679627392419872*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (-2.0683967988825318*^-8*LL - 6.4098606997381935*^-9*LL^2 + 
     9.85652963970786*^-9*NLL)*Clu[2, 2, 1, 1] + 
   (-2.0683967988825318*^-8*LL - 6.4098606997381935*^-9*LL^2 + 
     9.85652963970786*^-9*NLL)*Clu[2, 2, 2, 2] + 
   (-8.165401110742615*^-7*LL - 1.1415395703240053*^-6*LL^2 + 
     1.9679627392419872*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Clu[3, 3, 1, 1] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Clu[3, 3, 2, 2] + 
   (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*LL*Clu[3, 3, 3, 3] + 
   (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (-0.000023281125233305754 - 0.00002788893682681131*LL + 
     1.9335620816786117*^-7*LL^2 - 1.2396236966823957*^-6*NLL)*
    Cqd1[1, 1, 2, 2] + (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*
    Cqd1[1, 1, 3, 3] + (4.237502071733546*^-6 + 5.137999791658038*^-6*LL - 
     5.100985759385571*^-9*LL^2 + 1.9260219182314032*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (-0.000019043623161572234 - 0.000022794482230919214*
      LL + 1.618905638392212*^-7*LL^2 - 1.0470215048592556*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (4.237502071733546*^-6 + 5.137999791658038*^-6*LL - 
     5.100985759385571*^-9*LL^2 + 1.9260219182314032*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*
    LL*Cqd1[3, 3, 1, 1] + (0.0009931105197774118 - 0.0019563765463285034*LL + 
     0.00005188689944606778*LL^2 - 0.00008201220316660608*NLL)*
    Cqd1[3, 3, 2, 2] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*
    LL*Cqd1[3, 3, 3, 3] + (2.6595187672020238*^-8*LL + 
     8.837050684500162*^-25*LL^2 - 2.6836984357081577*^-8*NLL)*
    Cqd8[1, 1, 1, 1] + (0. - 7.503636811178004*^-7*LL - 
     5.117470873756212*^-7*LL^2 + 2.6512128985080484*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (2.6595187672020238*^-8*LL + 
     8.837050684500162*^-25*LL^2 - 2.6836984357081577*^-8*NLL)*
    Cqd8[1, 1, 3, 3] + (-1.1311424876160207*^-22 + 7.905169881284712*^-8*LL + 
     1.4299685845377104*^-7*LL^2 + 1.750509831250171*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (-4.524569950464083*^-22 - 6.979071699769745*^-7*LL - 
     3.6875022892185015*^-7*LL^2 + 4.670092573329036*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (-1.1311424876160207*^-22 + 7.905169881284712*^-8*LL + 
     1.4299685845377104*^-7*LL^2 + 1.750509831250171*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 1.592549542469759*^-7*LL + 
     1.5108934087816398*^-7*NLL)*Cqd8[3, 3, 1, 1] + 
   (0. + 0.00002461018876406477*LL - 0.000023972691709832303*LL^2 + 
     4.353205052162173*^-6*NLL)*Cqd8[3, 3, 2, 2] + 
   (0. - 1.592549542469759*^-7*LL + 1.5108934087816398*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*
    Cqe[1, 1, 1, 1] + (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*
    Cqe[1, 1, 2, 2] + (4.354519576594618*^-8 + 2.6364658569254403*^-8*LL)*LL*
    Cqe[1, 1, 3, 3] + (4.237502071733546*^-6 + 5.1334244455507115*^-6*LL - 
     7.871152153957018*^-9*LL^2 + 1.5305698864151623*^-8*NLL)*
    Cqe[2, 2, 1, 1] + (4.237502071733546*^-6 + 5.1334244455507115*^-6*LL - 
     7.871152153957018*^-9*LL^2 + 1.5305698864151623*^-8*NLL)*
    Cqe[2, 2, 2, 2] + (4.237502071733546*^-6 + 5.1334244455507115*^-6*LL - 
     7.871152153957018*^-9*LL^2 + 1.5305698864151623*^-8*NLL)*
    Cqe[2, 2, 3, 3] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*LL*
    Cqe[3, 3, 1, 1] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*LL*
    Cqe[3, 3, 2, 2] + (3.3657747889406707*^-7 + 1.1614943681935213*^-6*LL)*LL*
    Cqe[3, 3, 3, 3] + (-1.265715989568344*^-7*LL - 7.006438701301602*^-8*
      LL^2 + 5.444727271750169*^-8*NLL)*Cqq1[1, 1, 1, 1] + 
   (-8.475004143467092*^-6 - 9.691561784940581*^-6*LL + 
     4.2082642120311276*^-7*LL^2 - 2.74485646202415*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (-6.731549577881518*^-7 - 2.3229887363870426*^-6*LL)*
    LL*Cqq1[1, 1, 3, 3] + (-6.208300062214868*^-6 - 
     0.00001633013778623735*LL + 1.6471782953852181*^-6*LL^2 - 
     8.157754073806358*^-8*NLL)*Cqq1[1, 2, 2, 1] + 
   (-7.733677775689761*^-7*LL + 6.658843332290946*^-7*LL^2 + 
     6.731605625936786*^-8*NLL)*Cqq1[1, 3, 3, 1] + 
   (-0.000014683304205681936 - 0.0000258951279722211*LL + 
     2.1380691036013482*^-6*LL^2 - 4.1051045965798055*^-7*NLL)*
    Cqq1[2, 2, 2, 2] + (0.00036152100406185145 - 0.0007174801855818206*LL + 
     0.000013723620626115594*LL^2 - 0.0000256324253784135*NLL)*
    Cqq1[2, 2, 3, 3] + (-6.208300062214868*^-6 - 0.000022204775148617097*LL + 
     5.815277757915819*^-6*LL^2 + 2.3708705406450832*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0000490604498933634*LL - 0.000042099409949562216*
      LL^2 + 5.800350202601477*^-6*NLL)*Cqq1[3, 3, 3, 3] + 
   (-3.793155292599434*^-7*LL - 2.0971042269572296*^-7*LL^2 + 
     6.1193434236283906*^-9*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.00008464949678975577 - 0.00010328603986347786*LL - 
     9.01286899987406*^-7*LL^2 - 4.5577749040426644*^-6*NLL)*
    Cqq3[1, 1, 2, 2] + (6.211602270652883*^-7 + 6.318294735761612*^-6*LL)*LL*
    Cqq3[1, 1, 3, 3] + (3.948298957290273*^-6 + 9.624998943457631*^-6*LL + 
     4.0544026220433453*^-7*LL^2 + 4.115667888637586*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-2.7342101507504485*^-6*LL - 
     2.214543490820456*^-6*LL^2 + 4.414144659285844*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.00008070119783246558 - 0.00009328172539076021*LL - 
     2.8613621508734945*^-7*LL^2 - 4.4822635882870327*^-7*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.00045464550499507424 + 0.0005854959824433616*LL + 
     0.000010804515670283698*LL^2 + 0.000033663566988415785*NLL)*
    Cqq3[2, 2, 3, 3] + (0.00048722835971932386 - 0.000487196684103577*LL + 
     0.00003926772471478253*LL^2 + 6.761025457557293*^-6*NLL)*
    Cqq3[2, 3, 3, 2] + (0.000029879709809336765*LL - 
     0.000013048982589541945*LL^2 + 0.000021770469573041048*NLL)*
    Cqq3[3, 3, 3, 3] + (-8.709039153189262*^-8 - 5.272931713850881*^-8*LL)*LL*
    Cqu1[1, 1, 1, 1] + (-8.709039153189262*^-8 - 5.272931713850881*^-8*LL)*LL*
    Cqu1[1, 1, 2, 2] + (1.9756311551308976*^-7 + 1.0824003924857579*^-6*LL)*
    LL*Cqu1[1, 1, 3, 3] + (-8.475004143467092*^-6 - 
     0.000010289725621638058*LL + 1.8914723350568096*^-9*LL^2 - 
     3.7827896765985183*^-7*NLL)*Cqu1[2, 2, 1, 1] + 
   (-8.475004143467092*^-6 - 0.000010289725621638058*LL + 
     1.8914723350568096*^-9*LL^2 - 3.7827896765985183*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.0002117686020535884 + 0.0003414732211653063*LL - 
     7.790180775530511*^-6*LL^2 + 0.00001327454610780757*NLL)*
    Cqu1[2, 2, 3, 3] + (-6.731549577881518*^-7 - 2.3229887363870426*^-6*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-6.731549577881518*^-7 - 
     2.3229887363870426*^-6*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.00004006981836521588*LL + 0.000033537029487594896*LL^2 + 
     1.4167421341708051*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (-2.66267767989767*^-9*LL - 1.7674101369000323*^-24*LL^2 + 
     2.686886068435029*^-9*NLL)*Cqu8[1, 1, 1, 1] + 
   (-2.66267767989767*^-9*LL - 1.7674101369000323*^-24*LL^2 + 
     2.686886068435029*^-9*NLL)*Cqu8[1, 1, 2, 2] + 
   (0. - 2.6626776798978235*^-9*LL + 2.6868860684350285*^-9*NLL)*
    Cqu8[1, 1, 3, 3] + (2.2622849752320414*^-22 - 2.697274881267961*^-7*LL - 
     5.04589384735511*^-8*LL^2 + 5.592438145839575*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (2.2622849752320414*^-22 - 2.697274881267961*^-7*LL - 
     5.04589384735511*^-8*LL^2 + 5.592438145839575*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (7.239311920742532*^-21 - 5.200637703692974*^-6*LL + 
     4.219772867172342*^-6*LL^2 - 3.237248938909213*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. - 1.885128195988939*^-7*LL + 
     1.8061321130368056*^-7*NLL)*Cqu8[3, 3, 1, 1] + 
   (0. - 1.885128195988939*^-7*LL + 1.8061321130368056*^-7*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 1.885128195988969*^-7*LL + 
     2.0696027235314203*^-6*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.0005022057548871375 + 0.0008098902768678321*LL - 
     0.00004386849745731677*LL^2 + 0.000043642378665898937*NLL)*CuB[3, 3] + 
   (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*Cud1[1, 1, 1, 1] + 
   (-0.00004656225046661151 - 0.00005590355997059336*LL + 
     3.1061500132876227*^-7*LL^2 - 2.1775776497530502*^-6*NLL)*
    Cud1[1, 1, 2, 2] + (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*
    Cud1[1, 1, 3, 3] + (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*
    Cud1[2, 2, 1, 1] + (-0.00004656225046661151 - 0.00005590355997059336*LL + 
     3.1061500132876227*^-7*LL^2 - 2.1775776497530502*^-6*NLL)*
    Cud1[2, 2, 2, 2] + (8.709039153189236*^-8 + 5.2729317138508806*^-8*LL)*LL*
    Cud1[2, 2, 3, 3] + (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*
    LL*Cud1[3, 3, 1, 1] + (-0.0011634711349827655 + 
     0.0018696318017399488*LL - 0.000048863332491304606*LL^2 + 
     0.00008346622026101932*NLL)*Cud1[3, 3, 2, 2] + 
   (-1.9756311551308126*^-7 - 1.082400392485758*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (1.4628932675958978*^-8*LL + 1.7674101369000323*^-24*LL^2 - 
     1.4761935212758304*^-8*NLL)*Cud8[1, 1, 1, 1] + 
   (-9.049139900928165*^-22 + 1.0890427658769428*^-6*LL + 
     6.298425690776877*^-7*LL^2 - 7.544989108743129*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (1.4628932675958978*^-8*LL + 
     1.7674101369000323*^-24*LL^2 - 1.4761935212758304*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (1.4628932675958978*^-8*LL + 
     1.7674101369000323*^-24*LL^2 - 1.4761935212758304*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (-9.049139900928165*^-22 + 1.0890427658769428*^-6*LL + 
     6.298425690776877*^-7*LL^2 - 7.544989108743129*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (1.4628932675958978*^-8*LL + 
     1.7674101369000323*^-24*LL^2 - 1.4761935212758304*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (1.4628932675958728*^-8*LL + 
     2.8278562190400517*^-23*LL^2 - 1.4761935212758304*^-8*NLL)*
    Cud8[3, 3, 1, 1] + (0. + 0.00002916188669077897*LL - 
     0.00002283110205337899*LL^2 - 0.000043087181698924694*NLL)*
    Cud8[3, 3, 2, 2] + (1.4628932675958728*^-8*LL + 
     2.8278562190400517*^-23*LL^2 - 1.4761935212758304*^-8*NLL)*
    Cud8[3, 3, 3, 3] + (0.000012235812511670694*LL - 
     9.503369917186984*^-6*LL^2 + 0.00004211564542401634*NLL)*CuG[3, 3] - 
   4.012734679195944*^-6*NLL*CuH[3, 3] + 
   (-2.32241044085047*^-7*LL - 1.406115123693569*^-7*LL^2 + 
     3.515287809233922*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-3.4836156612757046*^-7 - 2.1091726855403525*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (7.90252462052359*^-7 + 4.3296015699430315*^-6*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-1.1612052204252359*^-7*LL - 7.030575618467844*^-8*LL^2 + 
     7.030575618467844*^-8*NLL)*Cuu[1, 2, 2, 1] + 
   (2.634174873507865*^-7*LL + 1.443200523314344*^-6*LL^2 - 
     1.443200523314344*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-2.32241044085047*^-7*LL - 1.406115123693569*^-7*LL^2 + 
     3.515287809233922*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (7.90252462052359*^-7 + 4.3296015699430315*^-6*LL)*LL*Cuu[2, 2, 3, 3] + 
   (2.634174873507865*^-7*LL + 1.443200523314344*^-6*LL^2 - 
     1.443200523314344*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.00005203061586248465*LL - 0.00004038643774685015*LL^2 + 
     0.000010096609436712538*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0004521871665676943 + 0.0007393004490796379*LL - 
     0.00003911778264279428*LL^2 + 0.000013498305364098986*NLL)*CuW[3, 3], 
 AcLR -> CHB*(-0.00011982265434700848 + 0.0007170309301104562*LL - 
     0.000020209250845363252*LL^2 - 0.0000254536976214439*NLL) + 
   CW*(-0.0002039614986262846 + 0.0007203044394629064*LL - 
     0.000031281170032370576*LL^2 - 5.538549032326142*^-6*NLL) + 
   CHW*(-0.0001198226543470085 + 0.0007177009349312714*LL - 
     0.00002156576363016882*LL^2 + 3.047957940822724*^-6*NLL) + 
   CHbox*(-0.000030423919228640153 + 0.0004269854599244549*LL - 
     0.00006060098538230873*LL^2 + 0.00004368203875694579*NLL) + 
   CHD*(-0.053231693958917026 + 0.005054032996410716*LL - 
     0.00026006949571235873*LL^2 + 0.00014059197624671102*NLL) + 
   CHWB*(-0.24632618128320943 + 0.012593300775704148*LL - 
     0.0003430783061761794*LL^2 + 0.00036044076723292293*NLL) - 
   9.119271263851467*^-8*CG*NLL + 4.484887506811882*^-8*CHG*NLL + 
   (-4.409219810892172*^-7*LL - 2.6695843898812916*^-7*LL^2 + 
     6.673960974703229*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-6.613829716338255*^-7 - 4.004376584821938*^-7*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-6.613829716338255*^-7 - 4.004376584821938*^-7*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.2046099054460867*^-7*LL - 1.3347921949406458*^-7*LL^2 + 
     1.3347921949406458*^-7*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.2046099054460867*^-7*LL - 1.3347921949406458*^-7*LL^2 + 
     1.3347921949406458*^-7*NLL)*Cdd[1, 3, 3, 1] + 
   (-4.409219810892172*^-7*LL - 2.6695843898812916*^-7*LL^2 + 
     6.673960974703229*^-8*NLL)*Cdd[2, 2, 2, 2] + 
   (-6.613829716338255*^-7 - 4.004376584821938*^-7*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.2046099054460867*^-7*LL - 1.3347921949406458*^-7*LL^2 + 
     1.3347921949406458*^-7*NLL)*Cdd[2, 3, 3, 2] + 
   (-4.409219810892172*^-7*LL - 2.6695843898812916*^-7*LL^2 + 
     6.673960974703229*^-8*NLL)*Cdd[3, 3, 3, 3] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[1, 1, 1, 1] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[1, 1, 2, 2] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[1, 1, 3, 3] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[2, 2, 1, 1] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[2, 2, 2, 2] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[2, 2, 3, 3] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[3, 3, 1, 1] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[3, 3, 2, 2] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Ced[3, 3, 3, 3] + 
   (-6.613829716338255*^-7*LL - 4.0043765848219387*^-7*LL^2 + 
     2.0021882924109693*^-7*NLL)*Cee[1, 1, 1, 1] + 
   (-1.322765943267651*^-6*LL - 8.008753169643877*^-7*LL^2 + 
     4.0043765848219387*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-1.322765943267651*^-6*LL - 8.008753169643877*^-7*LL^2 + 
     4.0043765848219387*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-6.613829716338255*^-7*LL - 4.0043765848219387*^-7*LL^2 + 
     2.0021882924109693*^-7*NLL)*Cee[2, 2, 2, 2] + 
   (-1.322765943267651*^-6*LL - 8.008753169643877*^-7*LL^2 + 
     4.0043765848219387*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-6.613829716338255*^-7*LL - 4.0043765848219387*^-7*LL^2 + 
     2.0021882924109693*^-7*NLL)*Cee[3, 3, 3, 3] + 
   (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*Ceu[1, 1, 1, 1] + 
   (-0.00007231066398798534 - 0.00008671501863359163*LL + 
     6.433600287330437*^-7*LL^2 - 1.4093874454193447*^-7*NLL)*
    Ceu[1, 1, 2, 2] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Ceu[1, 1, 3, 3] + (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*
    Ceu[2, 2, 1, 1] + (-0.00007231066398798534 - 0.00008671501863359163*LL + 
     6.433600287330437*^-7*LL^2 - 1.4093874454193447*^-7*NLL)*
    Ceu[2, 2, 2, 2] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Ceu[2, 2, 3, 3] + (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*
    Ceu[3, 3, 1, 1] + (-0.00007231066398798534 - 0.00008671501863359163*LL + 
     6.433600287330437*^-7*LL^2 - 1.4093874454193447*^-7*NLL)*
    Ceu[3, 3, 2, 2] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Ceu[3, 3, 3, 3] + (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.000011356308128103927*LL^2 + 0.000055439994241275175*NLL)*CHd[1, 1] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.000011356308128103927*LL^2 + 0.000055439994241275175*NLL)*CHd[2, 2] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.000011356308128103927*LL^2 + 0.000055439994241275175*NLL)*CHd[3, 3] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.00001135630812810393*LL^2 + 4.061431802740729*^-7*NLL)*CHe[1, 1] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.00001135630812810393*LL^2 + 4.061431802740729*^-7*NLL)*CHe[2, 2] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.00001135630812810393*LL^2 + 4.061431802740729*^-7*NLL)*CHe[3, 3] + 
   (-0.0003077248994504096 - 0.0002325496377443036*LL + 
     0.000011244029251839027*LL^2 + 1.189720431317713*^-6*NLL)*CHl1[1, 1] + 
   (-0.0003077248994504096 - 0.0002325496377443036*LL + 
     0.000011244029251839027*LL^2 + 1.189720431317713*^-6*NLL)*CHl1[2, 2] + 
   (-0.00019913214231715755 - 0.00023622720402188542*LL + 
     0.00001135630812810393*LL^2 - 6.406035364036329*^-8*NLL)*CHl1[3, 3] + 
   (-0.10564315321955653 + 0.002322789628374667*LL - 
     0.00003902868061834938*LL^2 + 0.0001968655491275829*NLL)*CHl3[1, 1] + 
   (-0.10564315321955653 + 0.002322789628374667*LL - 
     0.00003902868061834938*LL^2 + 0.0001968655491275829*NLL)*CHl3[2, 2] + 
   (0.00019913214231738352 + 0.00023677078434471068*LL - 
     8.290820780137234*^-6*LL^2 + 3.871410239339818*^-6*NLL)*CHl3[3, 3] + 
   (0.0001991321423173835 + 0.00023622720402187726*LL - 
     0.00001135630812810393*LL^2 - 0.0001098997214631469*NLL)*CHq1[1, 1] + 
   (-0.0738266772986169 + 0.0029293695936250916*LL - 
     0.00008064705265113146*LL^2 + 2.1438286945356443*^-7*NLL)*CHq1[2, 2] + 
   (-0.004187901829905753 + 0.00819709101124012*LL - 
     0.0006249753924990283*LL^2 + 0.0001483012125209493*NLL)*CHq1[3, 3] + 
   (0.0005973964269530616 + 0.0007103123530341133*LL - 
     0.00002487246234041169*LL^2 + 0.000031616930162785415*NLL)*CHq3[1, 1] + 
   (0.07422725447237415 - 0.0008083960460896245*LL - 
     3.682440287979077*^-6*LL^2 - 0.00008961242607075033*NLL)*CHq3[2, 2] + 
   (0.0019944875061728407 + 0.00042861962001211997*LL + 
     0.0001971211334663462*LL^2 + 0.00017205386221979334*NLL)*CHq3[3, 3] + 
   (0.000398264284634767 + 0.0004724544080437545*LL - 
     0.000022712616256207853*LL^2 + 0.00008252897429567598*NLL)*CHu[1, 1] + 
   (-0.16565384246305268 + 0.006513699023473678*LL - 
     0.0001784440525006952*LL^2 + 0.0003391417042973344*NLL)*CHu[2, 2] + 
   (0.004440575754928461 - 0.007524357671420079*LL + 
     0.0006525035483163066*LL^2 - 0.00014297949845438836*NLL)*CHu[3, 3] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[1, 1, 1, 1] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[1, 1, 2, 2] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[1, 1, 3, 3] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[2, 2, 1, 1] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[2, 2, 2, 2] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cld[2, 2, 3, 3] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cld[3, 3, 1, 1] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cld[3, 3, 2, 2] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cld[3, 3, 3, 3] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (7.85392278804852*^-8*LL + 2.4338923288707242*^-8*LL^2 - 
     3.7426292088300995*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cle[3, 3, 1, 1] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cle[3, 3, 2, 2] + 
   (-3.3069148581691277*^-7 - 2.002188292410969*^-7*LL)*LL*Cle[3, 3, 3, 3] + 
   (9.747944861774516*^-7*LL + 4.984043545930951*^-7*LL^2 - 
     1.8182388800255747*^-6*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0017332378140761146 - 0.0016739773258801244*LL - 
     8.876517058377303*^-6*LL^2 - 7.94492432405886*^-6*NLL)*Cll[1, 1, 2, 2] + 
   (1.570784557609704*^-7*LL + 4.8677846577411896*^-8*LL^2 - 
     7.485258417660537*^-8*NLL)*Cll[1, 1, 3, 3] + 
   (0.10325301705378209 + 0.0006106786586164774*LL + 
     0.000015552876557858175*LL^2 + 9.59673082856917*^-6*NLL)*
    Cll[1, 2, 2, 1] + (1.5683841265336564*^-7*LL + 4.9899852489564836*^-8*
      LL^2 - 1.5437784695639487*^-6*NLL)*Cll[1, 3, 3, 1] + 
   (9.747944861774516*^-7*LL + 4.984043545930951*^-7*LL^2 - 
     1.8182388800255747*^-6*NLL)*Cll[2, 2, 2, 2] + 
   (1.570784557609704*^-7*LL + 4.8677846577411896*^-8*LL^2 - 
     7.485258417660537*^-8*NLL)*Cll[2, 2, 3, 3] + 
   (1.5683841265336564*^-7*LL + 4.9899852489564836*^-8*LL^2 - 
     1.5437784695639487*^-6*NLL)*Cll[2, 3, 3, 2] + 
   (-6.608776177631366*^-7*LL - 3.9982665552611894*^-7*LL^2 + 
     1.9960782628502145*^-7*NLL)*Cll[3, 3, 3, 3] + 
   (-7.853922788036323*^-8*LL - 2.4338923288711712*^-8*LL^2 + 
     3.7426292088300234*^-8*NLL)*Clq1[1, 1, 1, 1] + 
   (-0.000032180492741090206 - 0.000038005496803174086*LL + 
     6.865270688826016*^-7*LL^2 - 1.6728467882559764*^-7*NLL)*
    Clq1[1, 1, 2, 2] + (-6.025898414728778*^-6*LL + 
     0.000023466353083482904*LL^2 + 0.000012429322429185941*NLL)*
    Clq1[1, 1, 3, 3] + (-7.853922788036323*^-8*LL - 
     2.4338923288711712*^-8*LL^2 + 3.7426292088300234*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (-0.000032180492741090206 - 0.000038005496803174086*
      LL + 6.865270688826016*^-7*LL^2 - 1.6728467882559764*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-6.025898414728778*^-6*LL + 
     0.000023466353083482904*LL^2 + 0.000012429322429185941*NLL)*
    Clq1[2, 2, 3, 3] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Clq1[3, 3, 1, 1] + (-0.000032180492741090206 - 0.00003759626608947669*
      LL + 9.110848214124103*^-7*LL^2 - 2.047109709138979*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Clq1[3, 3, 3, 3] + (2.3489755431709302*^-7*LL + 
     7.668278760257749*^-8*LL^2 - 1.6746639446005719*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00010714104956434385 - 0.00012801838164299456*LL - 
     2.9252038232828634*^-7*LL^2 - 4.013094996159699*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.0014949714465011513 - 0.0037654294786926236*LL + 
     0.000024611183197605362*LL^2 - 0.00021301632291917914*NLL)*
    Clq3[1, 1, 3, 3] + (2.3489755431709302*^-7*LL + 
     7.668278760257749*^-8*LL^2 - 1.6746639446005719*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00010714104956434385 - 0.00012801838164299456*LL - 
     2.9252038232828634*^-7*LL^2 - 4.013094996159699*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.0014949714465011513 - 0.0037654294786926236*LL + 
     0.000024611183197605362*LL^2 - 0.00021301632291917914*NLL)*
    Clq3[2, 2, 3, 3] + (-9.890423342282386*^-7*LL - 
     5.969904699868415*^-7*LL^2 - 1.746436962531338*^-21*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00010714104956434385 - 0.0001292423215315399*LL - 
     9.661936399177058*^-7*LL^2 - 2.3384310515591277*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (7.862038310816341*^-7*LL + 7.997079192658456*^-6*
      LL^2 - 1.746436962531338*^-21*NLL)*Clq3[3, 3, 3, 3] + 
   (-1.5707845576072647*^-7*LL - 4.867784657741456*^-8*LL^2 + 
     7.485258417660199*^-8*NLL)*Clu[1, 1, 1, 1] + 
   (-0.00007231066398798534 - 0.00008683079796560205*LL + 
     6.196869450857346*^-7*LL^2 - 6.488151303020091*^-7*NLL)*
    Clu[1, 1, 2, 2] + (-6.20097941494203*^-6*LL - 8.669094488831857*^-6*
      LL^2 + 0.000014945127948693768*NLL)*Clu[1, 1, 3, 3] + 
   (-1.5707845576072647*^-7*LL - 4.867784657741456*^-8*LL^2 + 
     7.485258417660199*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-0.00007231066398798534 - 0.00008683079796560205*LL + 
     6.196869450857346*^-7*LL^2 - 6.488151303020091*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-6.20097941494203*^-6*LL - 8.669094488831857*^-6*
      LL^2 + 0.000014945127948693768*NLL)*Clu[2, 2, 3, 3] + 
   (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*Clu[3, 3, 1, 1] + 
   (-0.00007231066398798534 - 0.00008601233653820726*LL + 
     1.0688024501453426*^-6*LL^2 - 7.23667714478611*^-7*NLL)*
    Clu[3, 3, 2, 2] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Clu[3, 3, 3, 3] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqd1[1, 1, 1, 1] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqd1[1, 1, 2, 2] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqd1[1, 1, 3, 3] + (-0.000032180492741090206 - 0.00003841677873272425*
      LL + 4.159000139327466*^-7*LL^2 - 1.5286096219138216*^-6*NLL)*
    Cqd1[2, 2, 1, 1] + (-0.000032180492741090206 - 0.00003841677873272425*
      LL + 4.159000139327466*^-7*LL^2 - 1.5286096219138216*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (-0.000032180492741090206 - 0.00003841677873272425*
      LL + 4.159000139327466*^-7*LL^2 - 1.5286096219138216*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqd1[3, 3, 1, 1] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqd1[3, 3, 2, 2] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqd1[3, 3, 3, 3] + (2.0220941087293982*^-8*LL + 
     4.939345766610946*^-24*LL^2 - 2.0404784742922196*^-8*NLL)*
    Cqd8[1, 1, 1, 1] + (2.0220941087293982*^-8*LL + 
     4.939345766610946*^-24*LL^2 - 2.0404784742922196*^-8*NLL)*
    Cqd8[1, 1, 2, 2] + (2.0220941087293982*^-8*LL + 
     4.939345766610946*^-24*LL^2 - 2.0404784742922196*^-8*NLL)*
    Cqd8[1, 1, 3, 3] + (1.2644725162524022*^-21 + 1.5517859631335743*^-6*LL - 
     2.3066044191708264*^-9*LL^2 + 2.976367271532313*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (1.2644725162524022*^-21 + 1.5517859631335743*^-6*LL - 
     2.3066044191708264*^-9*LL^2 + 2.976367271532313*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (1.2644725162524022*^-21 + 1.5517859631335743*^-6*LL - 
     2.3066044191708264*^-9*LL^2 + 2.976367271532313*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (1.4316064794802307*^-6*LL + 
     3.1611812906310054*^-22*LL^2 - 1.3716151725503056*^-6*NLL)*
    Cqd8[3, 3, 1, 1] + (1.4316064794802307*^-6*LL + 
     3.1611812906310054*^-22*LL^2 - 1.3716151725503056*^-6*NLL)*
    Cqd8[3, 3, 2, 2] + (1.4316064794802307*^-6*LL + 
     3.1611812906310054*^-22*LL^2 - 1.3716151725503056*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqe[1, 1, 1, 1] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqe[1, 1, 2, 2] + (3.3069148581703474*^-7 + 2.002188292410969*^-7*LL)*LL*
    Cqe[1, 1, 3, 3] + (-0.000032180492741090206 - 0.000038382032580462294*
      LL + 4.3693724719966744*^-7*LL^2 - 1.8218231448046092*^-7*NLL)*
    Cqe[2, 2, 1, 1] + (-0.000032180492741090206 - 0.000038382032580462294*
      LL + 4.3693724719966744*^-7*LL^2 - 1.8218231448046092*^-7*NLL)*
    Cqe[2, 2, 2, 2] + (-0.000032180492741090206 - 0.000038382032580462294*
      LL + 4.3693724719966744*^-7*LL^2 - 1.8218231448046092*^-7*NLL)*
    Cqe[2, 2, 3, 3] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqe[3, 3, 1, 1] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqe[3, 3, 2, 2] + (2.556041019676027*^-6 + 8.82063547149554*^-6*LL)*LL*
    Cqe[3, 3, 3, 3] + (-7.994441362191094*^-7*LL - 5.320838691080336*^-7*
      LL^2 + 2.5024590089524787*^-7*NLL)*Cqq1[1, 1, 1, 1] + 
   (0.00006436098548218041 + 0.00008276255642217193*LL + 
     2.3076066831478546*^-6*LL^2 + 3.2593602818583306*^-6*NLL)*
    Cqq1[1, 1, 2, 2] + (-5.112082039368451*^-6 - 0.00001764127094299108*LL)*
    LL*Cqq1[1, 1, 3, 3] + (-0.00003856568746025856 - 
     0.000090679967906523*LL + 9.582773731737747*^-6*LL^2 - 
     0.000011997182501800805*NLL)*Cqq1[1, 2, 2, 1] + 
   (5.741499840132874*^-6*LL + 5.0568673688266135*^-6*LL^2 - 
     0.000010624947197999524*NLL)*Cqq1[1, 3, 3, 1] + 
   (0.000025795298021922068 - 7.117967348131903*^-6*LL + 
     0.000012422464283993635*LL^2 - 8.988068120837724*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.0027454674593715704 + 0.0055000575398707644*LL - 
     0.00017481388670594552*LL^2 + 0.00016115330575409127*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.0018736315144492165 + 0.0018327127528663387*LL - 
     0.00015564540096320255*LL^2 - 0.00005784621764898902*NLL)*
    Cqq1[2, 3, 3, 2] + (0.00038402835149145884*LL - 
     0.0003197118805730354*LL^2 + 0.000033076172739387945*NLL)*
    Cqq1[3, 3, 3, 3] + (-2.3953002854357305*^-6*LL - 
     1.592585589587653*^-6*LL^2 - 4.4324323728793835*^-7*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0006428462973860617 - 0.000788258528016673*LL - 
     9.148850574968355*^-6*LL^2 - 0.000036113990050045234*NLL)*
    Cqq3[1, 1, 2, 2] + (4.717222986545124*^-6 + 0.000047982475155950755*LL)*
    LL*Cqq3[1, 1, 3, 3] + (0.00005572861692217362 + 
     0.0001744406923944546*LL - 4.163556276371514*^-6*LL^2 - 
     8.993104785191356*^-7*NLL)*Cqq3[1, 2, 2, 1] + 
   (0.000014079684196035243*LL - 0.000016817714664154*LL^2 + 
     1.1347517663526791*^-7*NLL)*Cqq3[1, 3, 3, 1] + 
   (-0.0005871176804638894 - 0.000611422535336783*LL - 
     0.000011719821261752219*LL^2 - 0.00003657005729127643*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.003452674742239813 + 0.004581712890895905*LL - 
     0.00004509922197846323*LL^2 + 0.00015010807631845837*NLL)*
    Cqq3[2, 2, 3, 3] + (-0.001779337210066778 + 0.0021257417722841273*LL - 
     0.00021644877163317768*LL^2 - 0.00002163980058190384*NLL)*
    Cqq3[2, 3, 3, 2] + (0.0002612714320908825*LL - 0.00009909675143346385*
      LL^2 + 0.00013241081592877137*NLL)*Cqq3[3, 3, 3, 3] + 
   (-6.613829716343134*^-7 - 4.004376584821938*^-7*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (0.00007231066398798535 + 0.00008632463969171119*LL - 
     8.797169295176541*^-7*LL^2 + 3.630957313795283*^-6*NLL)*
    Cqu1[1, 1, 2, 2] + (1.5003363531245404*^-6 + 8.21997898377225*^-6*LL)*LL*
    Cqu1[1, 1, 3, 3] + (0.00006436098548218041 + 0.00007693779592223415*LL - 
     7.686883280647313*^-7*LL^2 + 3.004626160660341*^-6*NLL)*
    Cqu1[2, 2, 1, 1] + (0.00013667164947016587 + 0.0001639238185855797*LL - 
     1.2479675991001918*^-6*LL^2 + 6.6355834744556246*^-6*NLL)*
    Cqu1[2, 2, 2, 2] + (0.0016082158417419729 - 0.002592993510678582*LL + 
     0.00007564680025234264*LL^2 - 0.00012148562162294369*NLL)*
    Cqu1[2, 2, 3, 3] + (-5.112082039368451*^-6 - 0.00001764127094299108*LL)*
    LL*Cqu1[3, 3, 1, 1] + (-0.0030845794771046306 + 
     0.0060762560025676505*LL - 0.0001704583874995757*LL^2 + 
     0.0002678126917490494*NLL)*Cqu1[3, 3, 2, 2] + 
   (-0.0003042987300560357*LL + 0.0002546873407289597*LL^2 + 
     0.000010759041339188996*NLL)*Cqu1[3, 3, 3, 3] + 
   (2.0196951631866903*^-7*LL - 9.878691533221892*^-24*LL^2 - 
     2.038057718146457*^-7*NLL)*Cqu8[1, 1, 1, 1] + 
   (2.5289450325048047*^-21 - 5.5148704306967736*^-6*LL + 
     1.2226732471448238*^-7*LL^2 + 1.6300252267428986*^-6*NLL)*
    Cqu8[1, 1, 2, 2] + (-6.140893300938177*^-6*LL + 
     1.5805906453155027*^-22*LL^2 + 5.868625816844957*^-6*NLL)*
    Cqu8[1, 1, 3, 3] + (-2.5289450325048043*^-21 + 4.16004746884026*^-6*LL + 
     1.4668378970712277*^-6*LL^2 - 2.579195845984222*^-6*NLL)*
    Cqu8[2, 2, 1, 1] + (0. - 1.5567924781751727*^-6*LL + 
     1.5891052217857107*^-6*LL^2 - 7.45364847426679*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (0. + 0.000035263566438030586*LL - 
     0.00003096221141030597*LL^2 + 0.00001019868806639812*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 1.613355054711606*^-6*LL - 
     1.5550161596220292*^-6*NLL)*Cqu8[3, 3, 1, 1] + 
   (-1.6185248208030745*^-19 - 0.00007760787876900349*LL + 
     0.00007299144638862968*LL^2 - 0.000017450221503897713*NLL)*
    Cqu8[3, 3, 2, 2] + (-4.729507762545264*^-6*LL - 
     5.057890065009609*^-21*LL^2 + 0.000018862803881289572*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0038138574037481793 + 0.006160135894638252*LL - 
     0.0003331467076805915*LL^2 + 0.00031946128816734166*NLL)*CuB[3, 3] + 
   (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*Cud1[1, 1, 1, 1] + 
   (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*Cud1[1, 1, 2, 2] + 
   (6.613829716340695*^-7 + 4.004376584821938*^-7*LL)*LL*Cud1[1, 1, 3, 3] + 
   (-0.00007231066398798534 - 0.00008640271548008747*LL + 
     8.324455493607322*^-7*LL^2 - 3.2215567377673202*^-6*NLL)*
    Cud1[2, 2, 1, 1] + (-0.00007231066398798534 - 0.00008640271548008747*LL + 
     8.324455493607322*^-7*LL^2 - 3.2215567377673202*^-6*NLL)*
    Cud1[2, 2, 2, 2] + (-0.00007231066398798534 - 0.00008640271548008747*LL + 
     8.324455493607322*^-7*LL^2 - 3.2215567377673202*^-6*NLL)*
    Cud1[2, 2, 3, 3] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Cud1[3, 3, 1, 1] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Cud1[3, 3, 2, 2] + (-1.500336353116707*^-6 - 8.21997898377225*^-6*LL)*LL*
    Cud1[3, 3, 3, 3] + (9.08742876156875*^-8*LL + 9.878691533221892*^-24*
      LL^2 - 9.170049353586177*^-8*NLL)*Cud8[1, 1, 1, 1] + 
   (9.08742876156875*^-8*LL + 9.878691533221892*^-24*LL^2 - 
     9.170049353586177*^-8*NLL)*Cud8[1, 1, 2, 2] + 
   (9.08742876156875*^-8*LL + 9.878691533221892*^-24*LL^2 - 
     9.170049353586177*^-8*NLL)*Cud8[1, 1, 3, 3] + 
   (0. - 1.8588028097351725*^-6*LL + 6.11336623572412*^-7*LL^2 + 
     2.017321421709113*^-6*NLL)*Cud8[2, 2, 1, 1] + 
   (0. - 1.8588028097351725*^-6*LL + 6.11336623572412*^-7*LL^2 + 
     2.017321421709113*^-6*NLL)*Cud8[2, 2, 2, 2] + 
   (0. - 1.8588028097351725*^-6*LL + 6.11336623572412*^-7*LL^2 + 
     2.017321421709113*^-6*NLL)*Cud8[2, 2, 3, 3] + 
   (-3.080557121012735*^-6*LL - 1.5805906453155027*^-22*LL^2 + 
     2.94451530079394*^-6*NLL)*Cud8[3, 3, 1, 1] + 
   (-3.080557121012735*^-6*LL - 1.5805906453155027*^-22*LL^2 + 
     2.94451530079394*^-6*NLL)*Cud8[3, 3, 2, 2] + 
   (-3.080557121012735*^-6*LL - 1.5805906453155027*^-22*LL^2 + 
     2.94451530079394*^-6*NLL)*Cud8[3, 3, 3, 3] + 
   (0.0000929213647681063*LL - 0.0000721706140690616*LL^2 - 
     0.0006168153607632992*NLL)*CuG[3, 3] - 0.000030473561317448168*NLL*
    CuH[3, 3] + (-1.4001907738954195*^-6*LL - 1.0678337559525166*^-6*LL^2 - 
     9.984353515531784*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (0.0002892426559519414 + 0.0003470085173534887*LL - 
     4.46429532120906*^-6*LL^2 + 9.679551944092107*^-6*NLL)*Cuu[1, 1, 2, 2] + 
   (6.001345412498162*^-6 + 0.000032879915935089*LL)*LL*Cuu[1, 1, 3, 3] + 
   (0.00003856568746025856 + 0.00008485682228828029*LL - 
     0.000012247623015277468*LL^2 + 0.000013223106412740009*NLL)*
    Cuu[1, 2, 2, 1] + (-9.958282862755471*^-6*LL + 0.000010959971978363*
      LL^2 + 4.512872506693104*^-7*NLL)*Cuu[1, 3, 3, 1] + 
   (0.00032780834341219974 + 0.00043326553041566447*LL - 
     0.00001564408458053401*LL^2 + 0.00002300250189198743*NLL)*
    Cuu[2, 2, 2, 2] + (0.007227431617532033 - 0.011784062824491057*LL + 
     0.00036599628215232684*LL^2 - 0.0003723379853359965*NLL)*
    Cuu[2, 2, 3, 3] + (0.00437015737120594 - 0.0042762675132435755*LL + 
     0.00040271595239822864*LL^2 + 0.00008177137160437858*NLL)*
    Cuu[2, 3, 3, 2] + (0.00038280934378006373*LL - 0.00030670320503685725*
      LL^2 + 0.00008845386246239007*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0034340055969324444 + 0.005623239078122044*LL - 
     0.0002970687681266439*LL^2 + 0.0001444356244333254*NLL)*CuW[3, 3], 
 AbLR -> CHB*(-0.000015795707894853196 + 0.00009603594672681886*LL - 
     2.6640990793168985*^-6*LL^2 - 3.3984135135097158*^-6*NLL) + 
   CW*(-0.00005140602022264592 + 0.00009808364206622155*LL - 
     4.12366281763058*^-6*LL^2 - 2.918977399918875*^-6*NLL) + 
   CHW*(-0.000015795707894853193 + 0.00009562540411309795*LL - 
     2.842922356277274*^-6*LL^2 + 1.0254160932679474*^-6*NLL) + 
   CHbox*(-4.010655111682576*^-6 + 0.00005599975583212854*LL - 
     6.940742333957048*^-6*LL^2 + 6.908489028869096*^-6*NLL) + 
   CHD*(-0.007153212141011428 + 0.0006490133569400543*LL - 
     0.000032197000713307184*LL^2 + 0.00002046148356307296*NLL) + 
   CHWB*(-0.03300872714647939 + 0.0016878653357913023*LL - 
     0.000045226545338629625*LL^2 + 0.00004692818041837438*NLL) - 
   1.2021545164625005*^-8*CG*NLL + 5.912235326865409*^-9*CHG*NLL + 
   (4.5597643451665893*^-10*LL - 3.519198890479048*^-8*LL^2 - 
     5.031543967145886*^-8*NLL)*Cdd[1, 1, 1, 1] + 
   (-8.718728760852891*^-8 - 5.278798335718573*^-8*LL)*LL*Cdd[1, 1, 2, 2] + 
   (0.000046614055255981104 + 0.00005722722366851154*LL - 
     4.023790855701125*^-7*LL^2 + 1.5870338089317905*^-6*NLL)*
    Cdd[1, 1, 3, 3] + (8.809924047756222*^-8*LL - 1.759599445239524*^-8*
      LL^2 - 1.0063087934291772*^-7*NLL)*Cdd[1, 2, 2, 1] + 
   (6.2152073674641465*^-6 + 0.000016124220664947855*LL - 
     1.8681205108546283*^-6*LL^2 + 1.3804916123150286*^-7*NLL)*
    Cdd[1, 3, 3, 1] + (4.5597643451665893*^-10*LL - 
     3.519198890479048*^-8*LL^2 - 5.031543967145886*^-8*NLL)*
    Cdd[2, 2, 2, 2] + (0.000046614055255981104 + 0.00005722722366851154*LL - 
     4.023790855701125*^-7*LL^2 + 1.5870338089317905*^-6*NLL)*
    Cdd[2, 2, 3, 3] + (6.2152073674641465*^-6 + 0.000016124220664947855*LL - 
     1.8681205108546283*^-6*LL^2 + 1.3804916123150286*^-7*NLL)*
    Cdd[2, 3, 3, 2] + (0.00005282926262344527 + 0.00007335098835702488*LL - 
     2.2353076075199497*^-6*LL^2 + 1.7753984098347523*^-6*NLL)*
    Cdd[3, 3, 3, 3] + (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*
    LL*Ced[1, 1, 1, 1] + (-4.3593643804264456*^-8 - 
     2.6393991678592864*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (0.000023307027627990552 + 0.0000282996676156481*LL - 
     2.3166237493920967*^-7*LL^2 + 5.13523652968141*^-8*NLL)*
    Ced[1, 1, 3, 3] + (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*
    LL*Ced[2, 2, 1, 1] + (-4.3593643804264456*^-8 - 
     2.6393991678592864*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (0.000023307027627990552 + 0.0000282996676156481*LL - 
     2.3166237493920967*^-7*LL^2 + 5.13523652968141*^-8*NLL)*
    Ced[2, 2, 3, 3] + (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*
    LL*Ced[3, 3, 1, 1] + (-4.3593643804264456*^-8 - 
     2.6393991678592864*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (0.000023307027627990552 + 0.0000282996676156481*LL - 
     2.3166237493920967*^-7*LL^2 + 5.13523652968141*^-8*NLL)*
    Ced[3, 3, 3, 3] + (-8.718728760852892*^-8*LL - 5.278798335718573*^-8*
      LL^2 + 2.6393991678592864*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-1.7437457521705782*^-7*LL - 1.0557596671437146*^-7*LL^2 + 
     5.278798335718573*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (-1.7437457521705782*^-7*LL - 1.0557596671437146*^-7*LL^2 + 
     5.278798335718573*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (-8.718728760852892*^-8*LL - 5.278798335718573*^-8*LL^2 + 
     2.6393991678592864*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-1.7437457521705782*^-7*LL - 1.0557596671437146*^-7*LL^2 + 
     5.278798335718573*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (-8.718728760852892*^-8*LL - 5.278798335718573*^-8*LL^2 + 
     2.6393991678592864*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[1, 1, 1, 1] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-1.9210779555540796*^-7*LL - 1.0529971181765287*^-6*LL^2 - 
     1.6097469504377939*^-24*NLL)*Ceu[1, 1, 3, 3] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[2, 2, 1, 1] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-1.9210779555540796*^-7*LL - 1.0529971181765287*^-6*LL^2 - 
     1.6097469504377939*^-24*NLL)*Ceu[2, 2, 3, 3] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[3, 3, 1, 1] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-1.9210779555540796*^-7*LL - 1.0529971181765287*^-6*LL^2 - 
     1.6097469504377939*^-24*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.000026250738390542843 - 0.00003170213592009222*LL + 
     1.4664459713667422*^-6*LL^2 - 0.00003155485690529344*NLL)*CHd[1, 1] + 
   (-0.000026250738390542843 - 0.00003170213592009222*LL + 
     1.4664459713667422*^-6*LL^2 - 0.00003155485690529344*NLL)*CHd[2, 2] + 
   (0.05423635378584928 - 0.0020055988548899895*LL + 
     0.0000516564101502625*LL^2 - 0.00011442235187986822*NLL)*CHd[3, 3] + 
   (-0.00002625073839054284 - 0.00003170213592009223*LL + 
     1.466445971366742*^-6*LL^2 - 6.278826336071332*^-8*NLL)*CHe[1, 1] + 
   (-0.00002625073839054284 - 0.00003170213592009223*LL + 
     1.466445971366742*^-6*LL^2 - 6.278826336071332*^-8*NLL)*CHe[2, 2] + 
   (-0.00002625073839054284 - 0.00003170213592009223*LL + 
     1.466445971366742*^-6*LL^2 - 6.278826336071332*^-8*NLL)*CHe[3, 3] + 
   (-0.0000405660569792536 - 0.00003121733809117272*LL + 
     1.4516447274625085*^-6*LL^2 - 4.0370195191665003*^-7*NLL)*CHl1[1, 1] + 
   (-0.0000405660569792536 - 0.00003121733809117272*LL + 
     1.4516447274625085*^-6*LL^2 - 4.0370195191665003*^-7*NLL)*CHl1[2, 2] + 
   (-0.000026250738390542843 - 0.00003170213592009222*LL + 
     1.4664459713667422*^-6*LL^2 - 5.689825088472596*^-7*NLL)*CHl1[3, 3] + 
   (-0.01408165020452008 + 0.00030980304620191153*LL - 
     5.551354610192945*^-6*LL^2 + 0.0000256979614713182*NLL)*CHl3[1, 1] + 
   (-0.01408165020452008 + 0.00030980304620191153*LL - 
     5.551354610192945*^-6*LL^2 + 0.0000256979614713182*NLL)*CHl3[2, 2] + 
   (0.000026250738390540925 + 0.00003176735067115064*LL - 
     1.499314051057566*^-6*LL^2 + 2.563698131250877*^-7*NLL)*CHl3[3, 3] + 
   (0.000026250738390540922 + 0.000031702135920092295*LL - 
     1.4664459713667422*^-6*LL^2 + 0.0000613246683359906*NLL)*CHq1[1, 1] + 
   (0.000026250738390540922 + 0.000031702135920092295*LL - 
     1.4664459713667422*^-6*LL^2 + 0.0000613246683359906*NLL)*CHq1[2, 2] + 
   (0.009452234570868395 + 0.0006694429872248019*LL - 
     0.00006220443520292807*LL^2 + 0.00008449835812945168*NLL)*CHq1[3, 3] + 
   (0.00007875221517162082 + 0.00009530205201345193*LL - 
     4.497942153172697*^-6*LL^2 + 3.4059797312238098*^-6*NLL)*CHq3[1, 1] + 
   (0.00007875221517162082 + 0.00009530205201345193*LL - 
     4.497942153172697*^-6*LL^2 + 3.4059797312238098*^-6*NLL)*CHq3[2, 2] + 
   (0.009922948561427343 + 0.00028164962942357075*LL + 
     0.000011482708637944085*LL^2 + 1.617979692569992*^-7*NLL)*CHq3[3, 3] + 
   (0.00005250147678108185 + 0.00006340427184018458*LL - 
     2.932891942733484*^-6*LL^2 - 0.000028100160938592563*NLL)*CHu[1, 1] + 
   (0.00005250147678108185 + 0.00006340427184018458*LL - 
     2.932891942733484*^-6*LL^2 - 0.000028100160938592563*NLL)*CHu[2, 2] + 
   (0.0005490741307737472 - 0.0009463557404213308*LL + 
     0.00007947543285668499*LL^2 - 0.00006333879428720033*NLL)*CHu[3, 3] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cld[1, 1, 1, 1] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cld[1, 1, 2, 2] + 
   (0.000023307027627990552 + 0.00002846685828896612*LL - 
     1.3349601478389714*^-7*LL^2 + 1.3139683714544073*^-7*NLL)*
    Cld[1, 1, 3, 3] + (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*
      LL^2 - 4.933747968077902*^-9*NLL)*Cld[2, 2, 1, 1] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cld[2, 2, 2, 2] + 
   (0.000023307027627990552 + 0.00002846685828896612*LL - 
     1.3349601478389714*^-7*LL^2 + 1.3139683714544073*^-7*NLL)*
    Cld[2, 2, 3, 3] + (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*
    LL*Cld[3, 3, 1, 1] + (-4.3593643804264456*^-8 - 
     2.6393991678592864*^-8*LL)*LL*Cld[3, 3, 2, 2] + 
   (0.000023307027627990552 + 0.000028412911154758307*LL - 
     1.630985025923645*^-7*LL^2 + 1.3633058511351865*^-7*NLL)*
    Cld[3, 3, 3, 3] + (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*
      LL^2 - 4.933747968077902*^-9*NLL)*Cle[1, 1, 1, 1] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cle[1, 1, 2, 2] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cle[1, 1, 3, 3] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cle[2, 2, 1, 1] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cle[2, 2, 2, 2] + 
   (1.0353490403544938*^-8*LL + 3.20849612987447*^-9*LL^2 - 
     4.933747968077902*^-9*NLL)*Cle[2, 2, 3, 3] + 
   (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-4.3593643804264456*^-8 - 2.6393991678592864*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (1.2850298673220286*^-7*LL + 6.570251378237758*^-8*LL^2 - 
     2.3969065272727417*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.00022848532585644275 - 0.00022317565874742837*LL - 
     1.1701532681103533*^-6*LL^2 - 1.0473453835041058*^-6*NLL)*
    Cll[1, 1, 2, 2] + (2.0706980807089876*^-8*LL + 6.416992259748846*^-9*
      LL^2 - 9.86749593615597*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (0.01376656877931268 + 0.00008137739332870197*LL + 
     2.050269177990137*^-6*LL^2 + 1.2650959682015705*^-6*NLL)*
    Cll[1, 2, 2, 1] + (2.0675336955347563*^-8*LL + 6.578084071137106*^-9*
      LL^2 - 2.0350971101821945*^-7*NLL)*Cll[1, 3, 3, 1] + 
   (1.2850298673220286*^-7*LL + 6.570251378237758*^-8*LL^2 - 
     2.3969065272727417*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (2.0706980807089876*^-8*LL + 6.416992259748846*^-9*LL^2 - 
     9.86749593615597*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (2.0675336955347563*^-8*LL + 6.578084071137106*^-9*LL^2 - 
     2.0350971101821945*^-7*NLL)*Cll[2, 3, 3, 2] + 
   (-8.712066896977301*^-8*LL - 5.270743745149166*^-8*LL^2 + 
     2.6313445772898753*^-8*NLL)*Cll[3, 3, 3, 3] + 
   (-1.0353490403545972*^-8*LL - 3.2084961298747026*^-9*LL^2 + 
     4.933747968077862*^-9*NLL)*Clq1[1, 1, 1, 1] + 
   (-1.0353490403545972*^-8*LL - 3.2084961298747026*^-9*LL^2 + 
     4.933747968077862*^-9*NLL)*Clq1[1, 1, 2, 2] + 
   (4.242216682820413*^-6 + 4.5385503141016186*^-6*LL + 
     3.1035719514494647*^-6*LL^2 + 1.679711869796265*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (-1.0353490403545972*^-8*LL - 
     3.2084961298747026*^-9*LL^2 + 4.933747968077862*^-9*NLL)*
    Clq1[2, 2, 1, 1] + (-1.0353490403545972*^-8*LL - 
     3.2084961298747026*^-9*LL^2 + 4.933747968077862*^-9*NLL)*
    Clq1[2, 2, 2, 2] + (4.242216682820413*^-6 + 4.5385503141016186*^-6*LL + 
     3.1035719514494647*^-6*LL^2 + 1.679711869796265*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Clq1[3, 3, 1, 1] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Clq1[3, 3, 2, 2] + (4.242216682820413*^-6 + 5.669870674327151*^-6*LL + 
     1.1728896562676567*^-6*LL^2 + 4.1207469336290404*^-8*NLL)*
    Clq1[3, 3, 3, 3] + (3.096553965540413*^-8*LL + 1.0108763823788214*^-8*
      LL^2 - 2.20763783235404*^-7*NLL)*Clq3[1, 1, 1, 1] + 
   (3.096553965540413*^-8*LL + 1.0108763823788214*^-8*LL^2 - 
     2.20763783235404*^-7*NLL)*Clq3[1, 1, 2, 2] + 
   (0.00018295174378399372 - 0.0005197337164265316*LL + 
     3.1822469848644907*^-6*LL^2 - 0.00002807914834911477*NLL)*
    Clq3[1, 1, 3, 3] + (3.096553965540413*^-8*LL + 1.0108763823788214*^-8*
      LL^2 - 2.20763783235404*^-7*NLL)*Clq3[2, 2, 1, 1] + 
   (3.096553965540413*^-8*LL + 1.0108763823788214*^-8*LL^2 - 
     2.20763783235404*^-7*NLL)*Clq3[2, 2, 2, 2] + 
   (0.00018295174378399372 - 0.0005197337164265316*LL + 
     3.1822469848644907*^-6*LL^2 - 0.00002807914834911477*NLL)*
    Clq3[2, 2, 3, 3] + (-1.3038121958025474*^-7*LL - 
     7.869869960161415*^-8*LL^2 - 9.624770759783615*^-23*NLL)*
    Clq3[3, 3, 1, 1] + (-1.3038121958025474*^-7*LL - 
     7.869869960161415*^-8*LL^2 - 9.624770759783615*^-23*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00001412394619105358 - 0.000017702470408908218*
      LL + 9.92080732689465*^-7*LL^2 + 1.8821705623589507*^-9*NLL)*
    Clq3[3, 3, 3, 3] + (-2.0706980807091944*^-8*LL - 
     6.4169922597489485*^-9*LL^2 + 9.867495936155804*^-9*NLL)*
    Clu[1, 1, 1, 1] + (-2.0706980807091944*^-8*LL - 
     6.4169922597489485*^-9*LL^2 + 9.867495936155804*^-9*NLL)*
    Clu[1, 1, 2, 2] + (-8.11773459994431*^-7*LL - 1.1122020937934636*^-6*
      LL^2 + 1.9701522789264314*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (-2.0706980807091944*^-8*LL - 6.4169922597489485*^-9*LL^2 + 
     9.867495936155804*^-9*NLL)*Clu[2, 2, 1, 1] + 
   (-2.0706980807091944*^-8*LL - 6.4169922597489485*^-9*LL^2 + 
     9.867495936155804*^-9*NLL)*Clu[2, 2, 2, 2] + 
   (-8.11773459994431*^-7*LL - 1.1122020937934636*^-6*LL^2 + 
     1.9701522789264314*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Clu[3, 3, 1, 1] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Clu[3, 3, 2, 2] + 
   (-1.9210779555540796*^-7*LL - 1.0529971181765287*^-6*LL^2 - 
     1.6097469504377939*^-24*NLL)*Clu[3, 3, 3, 3] + 
   (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (-0.000023307027627990552 - 0.00002836258069293155*LL + 
     1.935713347465179*^-7*LL^2 - 1.2410028921435396*^-6*NLL)*
    Cqd1[1, 1, 3, 3] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqd1[2, 2, 1, 1] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqd1[2, 2, 2, 2] + (-0.000023307027627990552 - 0.00002836258069293155*
      LL + 1.935713347465179*^-7*LL^2 - 1.2410028921435396*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (4.242216682820414*^-6 + 5.550254911399177*^-6*LL + 
     1.1006784404581625*^-6*LL^2 + 1.928164794892117*^-7*NLL)*
    Cqd1[3, 3, 1, 1] + (4.242216682820414*^-6 + 5.550254911399177*^-6*LL + 
     1.1006784404581625*^-6*LL^2 + 1.928164794892117*^-7*NLL)*
    Cqd1[3, 3, 2, 2] + (0.0009984576633222768 - 0.001983092583248418*LL + 
     0.00005188252020039596*LL^2 - 0.00008191063281178238*NLL)*
    Cqd1[3, 3, 3, 3] + (2.6624777266204095*^-8*LL + 
     8.846882716774618*^-25*LL^2 - 2.6866842972333238*^-8*NLL)*
    Cqd8[1, 1, 1, 1] + (2.6624777266204095*^-8*LL + 
     8.846882716774618*^-25*LL^2 - 2.6866842972333238*^-8*NLL)*
    Cqd8[1, 1, 2, 2] + (0. - 7.511985297787101*^-7*LL - 
     5.123164531130229*^-7*LL^2 + 2.6541626168830156*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (2.6624777266204095*^-8*LL + 
     8.846882716774618*^-25*LL^2 - 2.6866842972333238*^-8*NLL)*
    Cqd8[2, 2, 1, 1] + (2.6624777266204095*^-8*LL + 
     8.846882716774618*^-25*LL^2 - 2.6866842972333238*^-8*NLL)*
    Cqd8[2, 2, 2, 2] + (0. - 7.511985297787101*^-7*LL - 
     5.123164531130229*^-7*LL^2 + 2.6541626168830156*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (-2.264801975494302*^-22 - 1.0691726620414327*^-7*LL + 
     1.4315595562064932*^-7*LL^2 + 3.533700281048755*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (-2.264801975494302*^-22 - 1.0691726620414327*^-7*LL + 
     1.4315595562064932*^-7*LL^2 + 3.533700281048755*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. + 0.000024690084738096232*LL - 
     0.00002385620758025539*LL^2 + 4.560160979892686*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[1, 1, 1, 1] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[1, 1, 2, 2] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[1, 1, 3, 3] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[2, 2, 1, 1] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[2, 2, 2, 2] + (4.359364380426343*^-8 + 2.639399167859286*^-8*LL)*LL*
    Cqe[2, 2, 3, 3] + (4.242216682820413*^-6 + 5.545674474798175*^-6*LL + 
     1.0979051919985025*^-6*LL^2 + 1.532272786291921*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (4.242216682820413*^-6 + 5.545674474798175*^-6*LL + 
     1.0979051919985025*^-6*LL^2 + 1.532272786291921*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (4.242216682820413*^-6 + 5.545674474798175*^-6*LL + 
     1.0979051919985025*^-6*LL^2 + 1.532272786291921*^-8*NLL)*
    Cqe[3, 3, 3, 3] + (-1.2671242151068728*^-7*LL - 
     7.014234009249877*^-8*LL^2 + 5.450785031988588*^-8*NLL)*
    Cqq1[1, 1, 1, 1] + (-8.718728760852477*^-8 - 5.278798335718573*^-8*LL)*LL*
    Cqq1[1, 1, 2, 2] + (-8.484433365640826*^-6 - 0.000010515421783578662*LL - 
     1.7902755737366356*^-6*LL^2 - 2.747910367482756*^-7*NLL)*
    Cqq1[1, 1, 3, 3] + (-1.6623755541284985*^-7*LL - 
     8.749669682781173*^-8*LL^2 + 1.0901570063977177*^-7*NLL)*
    Cqq1[1, 2, 2, 1] + (-6.215207367464148*^-6 - 0.00001776024134899136*LL + 
     2.5149279897010223*^-6*LL^2 + 1.8148491084479737*^-7*NLL)*
    Cqq1[1, 3, 3, 1] + (-1.2671242151068728*^-7*LL - 
     7.014234009249877*^-8*LL^2 + 5.450785031988588*^-8*NLL)*
    Cqq1[2, 2, 2, 2] + (-8.484433365640826*^-6 - 0.000010515421783578662*LL - 
     1.7902755737366356*^-6*LL^2 - 2.747910367482756*^-7*NLL)*
    Cqq1[2, 2, 3, 3] + (-6.215207367464148*^-6 - 0.00001776024134899136*LL + 
     2.5149279897010223*^-6*LL^2 + 1.8148491084479737*^-7*NLL)*
    Cqq1[2, 3, 3, 2] + (0.00035570802208685474 - 0.0007150553098897999*LL - 
     0.000013997520863297898*LL^2 - 0.000019270084722581496*NLL)*
    Cqq1[3, 3, 3, 3] + (-3.7973755269952655*^-7*LL - 
     2.0994374484333161*^-7*LL^2 + 6.126151756429414*^-9*NLL)*
    Cqq3[1, 1, 1, 1] + (-7.822873174815093*^-7 - 4.721921976096836*^-7*LL)*LL*
    Cqq3[1, 1, 2, 2] + (-0.00008474367714632123 - 0.00010626083083318849*LL + 
     6.5047828795532415*^-6*LL^2 - 2.734178069069819*^-6*NLL)*
    Cqq3[1, 1, 3, 3] + (2.281221208245633*^-8*LL + 5.230470792302123*^-8*
      LL^2 + 1.2252303512858814*^-8*NLL)*Cqq3[1, 2, 2, 1] + 
   (3.9526918032932245*^-6 + 7.508459065363734*^-6*LL - 
     1.9344058404154363*^-6*LL^2 + 8.222272482801571*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (-3.7973755269952655*^-7*LL - 
     2.0994374484333161*^-7*LL^2 + 6.126151756429414*^-9*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.00008474367714632123 - 0.00010626083083318849*LL + 
     6.5047828795532415*^-6*LL^2 - 2.734178069069819*^-6*NLL)*
    Cqq3[2, 2, 3, 3] + (3.9526918032932245*^-6 + 7.508459065363734*^-6*LL - 
     1.9344058404154363*^-6*LL^2 + 8.222272482801571*^-6*NLL)*
    Cqq3[2, 3, 3, 2] + (0.000032619106149150654 + 0.00011456280275012769*LL + 
     0.00004565574275808668*LL^2 + 0.00006544961346956394*NLL)*
    Cqq3[3, 3, 3, 3] + (-8.718728760852477*^-8 - 5.278798335718573*^-8*LL)*LL*
    Cqu1[1, 1, 1, 1] + (-8.718728760852477*^-8 - 5.278798335718573*^-8*LL)*LL*
    Cqu1[1, 1, 2, 2] + (1.9210779555534152*^-7*LL + 
     1.0529971181765287*^-6*LL^2 + 1.6097469504377939*^-24*NLL)*
    Cqu1[1, 1, 3, 3] + (-8.718728760852477*^-8 - 5.278798335718573*^-8*LL)*LL*
    Cqu1[2, 2, 1, 1] + (-8.718728760852477*^-8 - 5.278798335718573*^-8*LL)*LL*
    Cqu1[2, 2, 2, 2] + (1.9210779555534152*^-7*LL + 
     1.0529971181765287*^-6*LL^2 + 1.6097469504377939*^-24*NLL)*
    Cqu1[2, 2, 3, 3] + (-8.484433365640826*^-6 - 0.00001111425113260121*LL - 
     2.209676626295303*^-6*LL^2 - 3.786998378292743*^-7*NLL)*
    Cqu1[3, 3, 1, 1] + (-8.484433365640826*^-6 - 0.00001111425113260121*LL - 
     2.209676626295303*^-6*LL^2 - 3.786998378292743*^-7*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0002120042141151735 + 0.0003165810609450762*LL + 
     0.000018647295131988235*LL^2 + 0.000012564978458974256*NLL)*
    Cqu1[3, 3, 3, 3] + (-2.665640153897174*^-9*LL - 
     1.7693765433549235*^-24*LL^2 + 2.6898754764950024*^-9*NLL)*
    Cqu8[1, 1, 1, 1] + (-2.665640153897174*^-9*LL - 
     1.7693765433549235*^-24*LL^2 + 2.6898754764950024*^-9*NLL)*
    Cqu8[1, 1, 2, 2] + (-1.3799218883256556*^-10*LL + 
     2.8310024693678777*^-23*LL^2 + 1.3924677873139883*^-10*NLL)*
    Cqu8[1, 1, 3, 3] + (-2.665640153897174*^-9*LL - 
     1.7693765433549235*^-24*LL^2 + 2.6898754764950024*^-9*NLL)*
    Cqu8[2, 2, 1, 1] + (-2.665640153897174*^-9*LL - 
     1.7693765433549235*^-24*LL^2 + 2.6898754764950024*^-9*NLL)*
    Cqu8[2, 2, 2, 2] + (-1.3799218883256556*^-10*LL + 
     2.8310024693678777*^-23*LL^2 + 1.3924677873139883*^-10*NLL)*
    Cqu8[2, 2, 3, 3] + (0. - 4.5608450209191384*^-7*LL - 
     5.0515078686990794*^-8*LL^2 + 7.379903094510442*^-7*NLL)*
    Cqu8[3, 3, 1, 1] + (0. - 4.5608450209191384*^-7*LL - 
     5.0515078686990794*^-8*LL^2 + 7.379903094510442*^-7*NLL)*
    Cqu8[3, 3, 2, 2] + (7.247366321581767*^-21 - 1.9777233057926554*^-6*LL + 
     1.5291045561771458*^-6*LL^2 - 1.1993507642087295*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0005220242973709658 + 0.0008261712136946875*LL - 
     0.00004391730519852264*LL^2 + 0.00004406450844346988*NLL)*CuB[3, 3] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Cud1[1, 1, 1, 1] + 
   (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*Cud1[1, 1, 2, 2] + 
   (-0.000046614055255981104 - 0.00005685098754043*LL + 
     3.1096058910765227*^-7*LL^2 - 2.180000405319006*^-6*NLL)*
    Cud1[1, 1, 3, 3] + (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*
    Cud1[2, 2, 1, 1] + (8.718728760852686*^-8 + 5.278798335718572*^-8*LL)*LL*
    Cud1[2, 2, 2, 2] + (-0.000046614055255981104 - 0.00005685098754043*LL + 
     3.1096058910765227*^-7*LL^2 - 2.180000405319006*^-6*NLL)*
    Cud1[2, 2, 3, 3] + (-1.9210779555540796*^-7*LL - 
     1.0529971181765287*^-6*LL^2 - 1.6097469504377939*^-24*NLL)*
    Cud1[3, 3, 1, 1] + (-1.9210779555540796*^-7*LL - 
     1.0529971181765287*^-6*LL^2 - 1.6097469504377939*^-24*NLL)*
    Cud1[3, 3, 2, 2] + (-0.0011647656037097145 + 0.0019001424606626936*LL - 
     0.00004888708990185181*LL^2 + 0.00008355908411353434*NLL)*
    Cud1[3, 3, 3, 3] + (1.4645208710050648*^-8*LL + 
     1.7693765433549235*^-24*LL^2 - 1.477835922441412*^-8*NLL)*
    Cud8[1, 1, 1, 1] + (1.4645208710050648*^-8*LL + 
     1.7693765433549235*^-24*LL^2 - 1.477835922441412*^-8*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 1.090254426192657*^-6*LL + 
     6.305433269083359*^-7*LL^2 - 7.553383603589435*^-8*NLL)*
    Cud8[1, 1, 3, 3] + (1.4645208710050648*^-8*LL + 
     1.7693765433549235*^-24*LL^2 - 1.477835922441412*^-8*NLL)*
    Cud8[2, 2, 1, 1] + (1.4645208710050648*^-8*LL + 
     1.7693765433549235*^-24*LL^2 - 1.477835922441412*^-8*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 1.090254426192657*^-6*LL + 
     6.305433269083359*^-7*LL^2 - 7.553383603589435*^-8*NLL)*
    Cud8[2, 2, 3, 3] + (1.4645208710050572*^-8*LL - 
     2.8310024693678777*^-23*LL^2 - 1.4778359224414172*^-8*NLL)*
    Cud8[3, 3, 1, 1] + (1.4645208710050572*^-8*LL - 
     2.8310024693678777*^-23*LL^2 - 1.4778359224414172*^-8*NLL)*
    Cud8[3, 3, 2, 2] + (0. + 0.00002919433197386767*LL - 
     0.000022856503755854684*LL^2 - 0.00004313512015443476*NLL)*
    Cud8[3, 3, 3, 3] + (0.000014395573534139076*LL - 
     9.513943290937772*^-6*LL^2 + 0.00006062124997607619*NLL)*CuG[3, 3] - 
   3.5894803062803616*^-6*NLL*CuH[3, 3] + 
   (-2.3249943362273273*^-7*LL - 1.4076795561916198*^-7*LL^2 + 
     3.5191988904790494*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-3.487491504340991*^-7 - 2.111519334287429*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (7.684311822213661*^-7*LL + 4.211988472706115*^-6*LL^2 + 
     6.4389878017511756*^-24*NLL)*Cuu[1, 1, 3, 3] + 
   (-1.1624971681136642*^-7*LL - 7.038397780958099*^-8*LL^2 + 
     7.038397780958099*^-8*NLL)*Cuu[1, 2, 2, 1] + 
   (2.5614372740712203*^-7*LL + 1.4039961575687053*^-6*LL^2 - 
     1.4039961575687053*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-2.3249943362273273*^-7*LL - 1.4076795561916198*^-7*LL^2 + 
     3.5191988904790494*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (7.684311822213661*^-7*LL + 4.211988472706115*^-6*LL^2 + 
     6.4389878017511756*^-24*NLL)*Cuu[2, 2, 3, 3] + 
   (2.5614372740712203*^-7*LL + 1.4039961575687053*^-6*LL^2 - 
     1.4039961575687053*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.00004536319033669254*LL - 0.00003518970520828693*LL^2 + 
     8.797426302071732*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.0005949667077841683 + 0.0007620984504027641*LL - 
     0.000039161304776499326*LL^2 + 0.00002155242055355564*NLL)*CuW[3, 3], 
 AeLR -> 0. + CHB*(-0.0012056906033844387 + 0.0072251154488611954*LL - 
     0.00020335139442938203*LL^2 - 0.0002546909982532591*NLL) + 
   CW*(-0.002052320270203262 + 0.0072578237623051045*LL - 
     0.00031476028449241696*LL^2 - 0.00005916366880322683*NLL) + 
   CHW*(-0.0012056906033844387 + 0.007231857233385009*LL - 
     0.00021700102293180555*LL^2 + 0.000035412117225058774*NLL) + 
   CHbox*(-0.00030613437610767306 + 0.004301061930731489*LL - 
     0.0006097848443557971*LL^2 + 0.00043954145360026016*NLL) + 
   CHD*(-0.5362336957389513 + 0.05091192226280509*LL - 
     0.002616895351852605*LL^2 + 0.0014146775966171346*NLL) + 
   CHWB*(-2.4820427509614977 + 0.12689275669685723*LL - 
     0.003452154287817319*LL^2 + 0.003634343999888078*NLL) + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[2, 2, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[3, 3, 3, 3] + 
   (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[1, 1, 1, 1] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[1, 1, 2, 2] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[1, 1, 3, 3] + (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*
      LL^2 - 1.2327235299016577*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[2, 2, 3, 3] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[3, 3, 3, 3] + 
   (0.0010559850745280061 + 0.00179884481210765*LL - 
     0.00002498562088011466*LL^2 - 5.0529544688762625*^-6*NLL)*
    Cee[1, 1, 1, 1] + (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[1, 1, 2, 2] + (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*
      LL^2 + 1.521571023932579*^-6*NLL)*Cee[2, 2, 2, 2] + 
   (-0.000012332764390209122*LL - 8.058641743572968*^-6*LL^2 + 
     3.043142047865158*^-6*NLL)*Cee[2, 2, 3, 3] + 
   (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*LL^2 + 
     1.521571023932579*^-6*NLL)*Cee[3, 3, 3, 3] + 
   (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[1, 1, 1, 1] + (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[1, 1, 2, 2] + (-0.018847397698377347 + 0.030276706198140654*LL - 
     0.0007925193794260909*LL^2 + 0.0014254880766882937*NLL)*
    Ceu[1, 1, 3, 3] + (6.410705575028575*^-6*LL + 4.029320871786484*^-6*
      LL^2 + 2.4654470598033153*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[1, 1] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[2, 2] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[3, 3] + 
   (0.8651684760885465 - 0.03392912676149713*LL + 0.0009266274803537007*
      LL^2 - 0.0013407119239622625*NLL)*CHe[1, 1] + 
   (-0.002003725874147888 - 0.0023804336475503098*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[2, 2] + 
   (-0.002003725874147888 - 0.0023804336475503098*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[3, 3] + 
   (0.7425362413552534 - 0.02947009519974584*LL + 0.0008102943925870199*
      LL^2 - 0.001143188244471479*NLL)*CHl1[1, 1] + 
   (-0.003096417966339831 - 0.0023433678189108418*LL + 
     0.00011314071188793391*LL^2 - 0.000029865872258334757*NLL)*CHl1[2, 2] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.000042481781322993956*NLL)*CHl1[3, 3] + 
   (-0.3228641403772782 + 0.008105820273201166*LL - 
     0.00017984911046240422*LL^2 + 0.0005929396902379986*NLL)*CHl3[1, 1] + 
   (-1.064158764279 + 0.023398054691929623*LL - 0.0003927180026221149*LL^2 + 
     0.0019750025652919933*NLL)*CHl3[2, 2] + 
   (0.002003725874147888 + 0.0023854264047525973*LL - 
     0.00008342466425428254*LL^2 + 0.00003303907738633241*NLL)*CHl3[3, 3] + 
   (0.002003725874147888 + 0.0023803725667053293*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[1, 1] + 
   (0.002003725874147888 + 0.0023803725667053293*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[2, 2] + 
   (-0.04213989342608359 + 0.08257082994194342*LL - 
     0.006288685242277894*LL^2 + 0.002639775724609289*NLL)*CHq1[3, 3] + 
   (0.006011177622444137 + 0.007157495652616608*LL - 
     0.00025027399276284764*LL^2 + 0.0003244623647722962*NLL)*CHq3[1, 1] + 
   (0.006011177622444137 + 0.007157495652616608*LL - 
     0.00025027399276284764*LL^2 + 0.0003244623647722962*NLL)*CHq3[2, 2] + 
   (0.020069116794863832 + 0.004323020960855074*LL + 
     0.001983490514745074*LL^2 + 0.0017375798613928726*NLL)*CHq3[3, 3] + 
   (0.004007451748295776 + 0.004760745133410658*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[1, 1] + 
   (0.004007451748295776 + 0.004760745133410658*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[2, 2] + 
   (0.044682372382023945 - 0.07579143427419865*LL + 
     0.0065656815997552995*LL^2 - 0.0020967740682628147*NLL)*CHu[3, 3] + 
   (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[1, 1, 1, 1] + (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[1, 1, 2, 2] + (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[1, 1, 3, 3] + (7.902846883873211*^-7*LL + 2.449053667322866*^-7*
      LL^2 - 3.765943004375886*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (7.902846883873211*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (7.902846883873211*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*Cld[3, 3, 1, 1] + 
   (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*Cld[3, 3, 2, 2] + 
   (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*Cld[3, 3, 3, 3] + 
   (0.0007009470593107697 + 0.0008487047081257564*LL - 
     2.637524488436204*^-6*LL^2 - 1.113305103003393*^-6*NLL)*
    Cle[1, 1, 1, 1] + (0.00032380953269362255 + 0.0003930540887114356*LL - 
     7.268030170886344*^-7*LL^2 - 5.981853437228917*^-7*NLL)*
    Cle[1, 1, 2, 2] + (0.00032380953269362255 + 0.0003930540887114356*LL - 
     7.268030170886344*^-7*LL^2 - 5.981853437228917*^-7*NLL)*
    Cle[1, 1, 3, 3] + (0.00037713752661714523 + 0.0004565630657926703*LL - 
     1.6658161046152834*^-6*LL^2 - 1.0149864127082551*^-6*NLL)*
    Cle[2, 2, 1, 1] + (9.124463783493265*^-7*LL + 2.4490536673228636*^-7*
      LL^2 - 4.998666534277544*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (9.124463783493265*^-7*LL + 2.4490536673228636*^-7*LL^2 - 
     4.998666534277544*^-7*NLL)*Cle[2, 2, 3, 3] + 
   (0.0003771375266171453 + 0.0004524452666268067*LL - 
     3.925381907240812*^-6*LL^2 - 6.383921122706663*^-7*NLL)*
    Cle[3, 3, 1, 1] + (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*
      LL^2 - 1.2327235299016577*^-7*NLL)*Cle[3, 3, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (0.0003459090440935342 - 0.00010804597338066927*LL + 
     1.7601429830431202*^-6*LL^2 - 0.00003649460097230266*NLL)*
    Cll[1, 1, 1, 1] + (-0.01679272689632259 - 0.01607288742776223*LL - 
     0.00008362465027021366*LL^2 - 0.00006441105913412543*NLL)*
    Cll[1, 1, 2, 2] + (0.0006476190653872451 + 0.0007912318149780433*LL + 
     6.1832720206304656*^-6*LL^2 + 0.000014779905182670105*NLL)*
    Cll[1, 1, 3, 3] + (1.039806804898785 + 0.005242969849928897*LL + 
     0.00014754918534517583*LL^2 + 0.00006364782712825255*NLL)*
    Cll[1, 2, 2, 1] + (-0.0003017100212937166 - 0.0009067386912010565*LL - 
     8.446301818874626*^-6*LL^2 - 0.00004845123669966975*NLL)*
    Cll[1, 3, 3, 1] + (8.99770840029575*^-6*LL + 5.0150904292148156*^-6*
      LL^2 - 0.00001748089444531689*NLL)*Cll[2, 2, 2, 2] + 
   (1.5805693767746422*^-6*LL + 4.89810733464566*^-7*LL^2 - 
     7.531886008751863*^-7*NLL)*Cll[2, 2, 3, 3] + 
   (-4.376381882285404*^-8*LL + 5.02106914462972*^-7*LL^2 - 
     0.000013904436389138717*NLL)*Cll[2, 3, 3, 2] + 
   (-7.4609028423439605*^-6*LL - 4.023172781287287*^-6*LL^2 + 
     2.8232694553030116*^-6*NLL)*Cll[3, 3, 3, 3] + 
   (-0.00032380953269362444 - 0.0003655410176037483*LL + 
     0.000017262507198256188*LL^2 - 0.000014902467386794946*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00032380953269362444 - 0.0003655410176037483*LL + 
     0.000017262507198256188*LL^2 - 0.000014902467386794946*NLL)*
    Clq1[1, 1, 2, 2] + (0.013812848395411855 - 0.027231387783677185*LL + 
     0.0008346239685815854*LL^2 - 0.0011715626099270734*NLL)*
    Clq1[1, 1, 3, 3] + (-7.902846883873192*^-7*LL - 
     2.4490536673229605*^-7*LL^2 + 3.7659430043758664*^-7*NLL)*
    Clq1[2, 2, 1, 1] + (-7.902846883873192*^-7*LL - 
     2.4490536673229605*^-7*LL^2 + 3.7659430043758664*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.00006063435278735821*LL + 
     0.00023612531004796412*LL^2 + 0.00012506747860805843*NLL)*
    Clq1[2, 2, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*
    Clq1[3, 3, 2, 2] + (0.000025719632536135587 + 0.0000887558146814446*LL)*
    LL*Clq1[3, 3, 3, 3] + (-0.0032342537577837527 - 0.00390237183222439*LL - 
     0.000021966686252410607*LL^2 - 0.00022609634236806905*NLL)*
    Clq3[1, 1, 1, 1] + (-0.0032342537577837527 - 0.00390237183222439*LL - 
     0.000021966686252410607*LL^2 - 0.00022609634236806905*NLL)*
    Clq3[1, 1, 2, 2] + (-0.002328071621985022 - 0.015811265501388987*LL + 
     0.00042674677032608686*LL^2 - 0.0005798472479732456*NLL)*
    Clq3[1, 1, 3, 3] + (-6.926880398163922*^-8*LL + 
     7.716046431920651*^-7*LL^2 - 0.000014406687220934912*NLL)*
    Clq3[2, 2, 1, 1] + (-6.926880398163922*^-8*LL + 
     7.716046431920651*^-7*LL^2 - 0.000014406687220934912*NLL)*
    Clq3[2, 2, 2, 2] + (0.015042840063904174 - 0.037932271379799036*LL + 
     0.00024764492558804055*LL^2 - 0.002140988289990237*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000012384910039129383*LL - 
     6.007092764684534*^-6*LL^2 + 2.4442713297269043*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000012384910039129383*LL - 
     6.007092764684534*^-6*LL^2 + 2.4442713297269043*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (5.478136242746693*^-6*LL + 0.00008046895046396094*
      LL^2 + 2.4442713297269047*^-6*NLL)*Clq3[3, 3, 3, 3] + 
   (-0.0006476190653872489 - 0.0007806194648019082*LL + 
     4.628847971024742*^-6*LL^2 - 0.00003337896049834307*NLL)*
    Clu[1, 1, 1, 1] + (-0.0006476190653872489 - 0.0007806194648019082*LL + 
     4.628847971024742*^-6*LL^2 - 0.00003337896049834307*NLL)*
    Clu[1, 1, 2, 2] + (-0.01618233829962508 + 0.026140328028765952*LL - 
     0.0008203569231878859*LL^2 + 0.0012109315494704211*NLL)*
    Clu[1, 1, 3, 3] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[2, 2, 1, 1] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-0.00006239606903313118*LL - 
     0.00008723096497901595*LL^2 + 0.0001503822497700202*NLL)*
    Clu[2, 2, 3, 3] + (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*
    Clu[3, 3, 1, 1] + (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*
    Clu[3, 3, 2, 2] + (-0.000015096823323985217 - 0.00008271183337376488*LL)*
    LL*Clu[3, 3, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 2, 2] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 2, 2] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 3, 3] + (0.000025719632536135587 + 
     0.0000887558146814446*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 2, 2] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 3, 3] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[1, 1, 1, 1] + (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*
      LL^2 + 1.2327235299016577*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[2, 2, 1, 1] + (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*
      LL^2 + 1.2327235299016577*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (0.01608767795082804 - 0.03177606019454074*LL + 0.0009274820897198096*
      LL^2 - 0.0012812447245706556*NLL)*Cqe[3, 3, 1, 1] + 
   (0.000025597470846173583*LL + 0.00008875581468144462*LL^2 + 
     1.2327235299016574*^-7*NLL)*Cqe[3, 3, 2, 2] + 
   (0.000025597470846173583*LL + 0.00008875581468144462*LL^2 + 
     1.2327235299016574*^-7*NLL)*Cqe[3, 3, 3, 3] + 
   (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*LL^2 + 
     3.3393231216578056*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-0.00001106120481397372*LL - 6.6786462433156155*^-6*LL^2 + 
     6.6786462433156155*^-6*NLL)*Cqq1[1, 2, 2, 1] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[1, 3, 3, 1] + 
   (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*LL^2 + 
     3.3393231216578056*^-6*NLL)*Cqq1[2, 2, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.003806584651223811*LL - 0.00321703447731134*LL^2 + 
     0.0003880284994619314*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000026543840542442204*LL - 0.000016025062129657952*LL^2 - 
     1.9962161643956447*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.000059712199928889796 - 0.00003604255658810721*LL)*LL*
    Cqq3[1, 1, 2, 2] + (0.00004746607776240045 + 0.00048281370278376566*LL)*
    LL*Cqq3[1, 1, 3, 3] + (6.624518844005328*^-6*LL + 
     3.992432328791293*^-6*LL^2 - 3.992432328791293*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000026543840542442204*LL - 
     0.000016025062129657952*LL^2 - 1.9962161643956447*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (0.00004746607776240045 + 0.00048281370278376566*LL)*
    LL*Cqq3[2, 2, 3, 3] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[2, 3, 3, 2] + (0.002456126668600066*LL - 0.0009971405046931873*
      LL^2 + 0.001497975485771007*NLL)*Cqq3[3, 3, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.0030619428475344933*LL + 0.0025627385338050745*LL^2 + 
     0.00010826062162266768*NLL)*Cqu1[3, 3, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[1, 1, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[1, 1, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[1, 1, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[2, 2, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[2, 2, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[2, 2, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 2, 2] + 
   (0. - 1.788101024108072*^-19*LL + 0.00014434749549689025*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.03837614897956286 + 0.06206760838879689*LL - 
     0.0033522196381638456*LL^2 + 0.003309218814614776*NLL)*CuB[3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.000015096823323985217 - 0.00008271183337376488*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.000015096823323985217 - 0.00008271183337376488*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.000015096823323985217 - 
     0.00008271183337376488*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 3, 3] + 
   (0.000935001957393737*LL - 0.0007262018330152832*LL^2 - 
     0.004159389364200344*NLL)*CuG[3, 3] - 0.0003066338893286662*NLL*
    CuH[3, 3] + (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.000026620115819810352 - 0.000016117283487145933*LL)*LL*
    Cuu[1, 1, 2, 2] + (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*
    Cuu[1, 1, 3, 3] + (-8.873371939936786*^-6*LL - 5.372427829048646*^-6*
      LL^2 + 5.372427829048646*^-6*NLL)*Cuu[1, 2, 2, 1] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[2, 3, 3, 2] + 
   (0.003975929479911416*LL - 0.003086137378245039*LL^2 + 
     0.0007715343445612598*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.034553968969845875 + 0.05665816593201439*LL - 
     0.0029891928554012636*LL^2 + 0.0009844007117878989*NLL)*CuW[3, 3], 
 AmuLR -> 0. + CHB*(-0.0012056906033844387 + 0.0072251154488611954*LL - 
     0.00020335139442938203*LL^2 - 0.0002546909982532591*NLL) + 
   CW*(-0.002052320270203262 + 0.0072578237623051045*LL - 
     0.00031476028449241696*LL^2 - 0.00005916366880322683*NLL) + 
   CHW*(-0.0012056906033844387 + 0.007231857233385009*LL - 
     0.00021700102293180555*LL^2 + 0.000035412117225058774*NLL) + 
   CHbox*(-0.00030613437610767306 + 0.004301061930731489*LL - 
     0.0006097848443557971*LL^2 + 0.00043954145360026016*NLL) + 
   CHD*(-0.5362336957389513 + 0.05091192226280509*LL - 
     0.002616895351852605*LL^2 + 0.0014146775966171346*NLL) + 
   CHWB*(-2.4820427509614977 + 0.12689275669685723*LL - 
     0.003452154287817319*LL^2 + 0.003634343999888078*NLL) + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[2, 2, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[3, 3, 3, 3] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 3, 3] + 
   (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[2, 2, 1, 1] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[2, 2, 2, 2] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[2, 2, 3, 3] + (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*
      LL^2 - 1.2327235299016577*^-7*NLL)*Ced[3, 3, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[3, 3, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[3, 3, 3, 3] + 
   (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*LL^2 + 
     1.521571023932579*^-6*NLL)*Cee[1, 1, 1, 1] + 
   (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[1, 1, 2, 2] + (-0.000012332764390209122*LL - 
     8.058641743572968*^-6*LL^2 + 3.043142047865158*^-6*NLL)*
    Cee[1, 1, 3, 3] + (0.0010559850745280061 + 0.00179884481210765*LL - 
     0.00002498562088011466*LL^2 - 5.0529544688762625*^-6*NLL)*
    Cee[2, 2, 2, 2] + (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[2, 2, 3, 3] + (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*
      LL^2 + 1.521571023932579*^-6*NLL)*Cee[3, 3, 3, 3] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[1, 1, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[1, 1, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[1, 1, 3, 3] + 
   (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[2, 2, 1, 1] + (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[2, 2, 2, 2] + (-0.018847397698377347 + 0.030276706198140654*LL - 
     0.0007925193794260909*LL^2 + 0.0014254880766882937*NLL)*
    Ceu[2, 2, 3, 3] + (6.410705575028575*^-6*LL + 4.029320871786484*^-6*
      LL^2 + 2.4654470598033153*^-7*NLL)*Ceu[3, 3, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[3, 3, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[3, 3, 3, 3] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[1, 1] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[2, 2] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[3, 3] + 
   (-0.002003725874147888 - 0.0023804336475503098*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[1, 1] + 
   (0.8651684760885465 - 0.03392912676149713*LL + 0.0009266274803537007*
      LL^2 - 0.0013407119239622625*NLL)*CHe[2, 2] + 
   (-0.002003725874147888 - 0.0023804336475503098*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[3, 3] + 
   (-0.003096417966339831 - 0.0023433678189108418*LL + 
     0.00011314071188793391*LL^2 - 0.000029865872258334757*NLL)*CHl1[1, 1] + 
   (0.7425362413552534 - 0.02947009519974584*LL + 0.0008102943925870199*
      LL^2 - 0.001143188244471479*NLL)*CHl1[2, 2] + 
   (-0.002003725874147888 - 0.002380372566705329*LL + 
     0.00011427049478924669*LL^2 - 0.000042481781322993956*NLL)*CHl1[3, 3] + 
   (-1.064158764279 + 0.023398054691929623*LL - 0.0003927180026221149*LL^2 + 
     0.0019750025652919933*NLL)*CHl3[1, 1] + 
   (-0.3228641403772782 + 0.008105820273201166*LL - 
     0.00017984911046240422*LL^2 + 0.0005929396902379986*NLL)*CHl3[2, 2] + 
   (0.002003725874147888 + 0.0023854264047525973*LL - 
     0.00008342466425428254*LL^2 + 0.00003303907738633241*NLL)*CHl3[3, 3] + 
   (0.002003725874147888 + 0.0023803725667053293*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[1, 1] + 
   (0.002003725874147888 + 0.0023803725667053293*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[2, 2] + 
   (-0.04213989342608359 + 0.08257082994194342*LL - 
     0.006288685242277894*LL^2 + 0.002639775724609289*NLL)*CHq1[3, 3] + 
   (0.006011177622444137 + 0.007157495652616608*LL - 
     0.00025027399276284764*LL^2 + 0.0003244623647722962*NLL)*CHq3[1, 1] + 
   (0.006011177622444137 + 0.007157495652616608*LL - 
     0.00025027399276284764*LL^2 + 0.0003244623647722962*NLL)*CHq3[2, 2] + 
   (0.020069116794863832 + 0.004323020960855074*LL + 
     0.001983490514745074*LL^2 + 0.0017375798613928726*NLL)*CHq3[3, 3] + 
   (0.004007451748295776 + 0.004760745133410658*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[1, 1] + 
   (0.004007451748295776 + 0.004760745133410658*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[2, 2] + 
   (0.044682372382023945 - 0.07579143427419865*LL + 
     0.0065656815997552995*LL^2 - 0.0020967740682628147*NLL)*CHu[3, 3] + 
   (7.902846883873211*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 1, 1] + 
   (7.902846883873211*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 2, 2] + 
   (7.902846883873211*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 3, 3] + 
   (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[2, 2, 1, 1] + (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[2, 2, 2, 2] + (0.00032380953269362255 + 0.00039188304917326576*LL - 
     1.3618514044581291*^-6*LL^2 + 0.000014625572990220678*NLL)*
    Cld[2, 2, 3, 3] + (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*
    Cld[3, 3, 1, 1] + (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*
    Cld[3, 3, 2, 2] + (-3.327514477476292*^-6 - 2.0146604358932417*^-6*LL)*LL*
    Cld[3, 3, 3, 3] + (9.124463783493265*^-7*LL + 2.4490536673228636*^-7*
      LL^2 - 4.998666534277544*^-7*NLL)*Cle[1, 1, 1, 1] + 
   (0.00037713752661714523 + 0.0004565630657926703*LL - 
     1.6658161046152834*^-6*LL^2 - 1.0149864127082551*^-6*NLL)*
    Cle[1, 1, 2, 2] + (9.124463783493265*^-7*LL + 2.4490536673228636*^-7*
      LL^2 - 4.998666534277544*^-7*NLL)*Cle[1, 1, 3, 3] + 
   (0.00032380953269362255 + 0.0003930540887114356*LL - 
     7.268030170886344*^-7*LL^2 - 5.981853437228917*^-7*NLL)*
    Cle[2, 2, 1, 1] + (0.0007009470593107697 + 0.0008487047081257564*LL - 
     2.637524488436204*^-6*LL^2 - 1.113305103003393*^-6*NLL)*
    Cle[2, 2, 2, 2] + (0.00032380953269362255 + 0.0003930540887114356*LL - 
     7.268030170886344*^-7*LL^2 - 5.981853437228917*^-7*NLL)*
    Cle[2, 2, 3, 3] + (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*
      LL^2 - 1.2327235299016577*^-7*NLL)*Cle[3, 3, 1, 1] + 
   (0.0003771375266171453 + 0.0004524452666268067*LL - 
     3.925381907240812*^-6*LL^2 - 6.383921122706663*^-7*NLL)*
    Cle[3, 3, 2, 2] + (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*
      LL^2 - 1.2327235299016577*^-7*NLL)*Cle[3, 3, 3, 3] + 
   (8.99770840029575*^-6*LL + 5.0150904292148156*^-6*LL^2 - 
     0.00001748089444531689*NLL)*Cll[1, 1, 1, 1] + 
   (-0.01679272689632259 - 0.01607288742776223*LL - 
     0.00008362465027021366*LL^2 - 0.00006441105913412543*NLL)*
    Cll[1, 1, 2, 2] + (1.5805693767746422*^-6*LL + 4.89810733464566*^-7*
      LL^2 - 7.531886008751863*^-7*NLL)*Cll[1, 1, 3, 3] + 
   (1.039806804898785 + 0.005242969849928897*LL + 0.00014754918534517583*
      LL^2 + 0.00006364782712825255*NLL)*Cll[1, 2, 2, 1] + 
   (-4.376381882285404*^-8*LL + 5.02106914462972*^-7*LL^2 - 
     0.000013904436389138717*NLL)*Cll[1, 3, 3, 1] + 
   (0.0003459090440935342 - 0.00010804597338066927*LL + 
     1.7601429830431202*^-6*LL^2 - 0.00003649460097230266*NLL)*
    Cll[2, 2, 2, 2] + (0.0006476190653872451 + 0.0007912318149780433*LL + 
     6.1832720206304656*^-6*LL^2 + 0.000014779905182670105*NLL)*
    Cll[2, 2, 3, 3] + (-0.0003017100212937166 - 0.0009067386912010565*LL - 
     8.446301818874626*^-6*LL^2 - 0.00004845123669966975*NLL)*
    Cll[2, 3, 3, 2] + (-7.4609028423439605*^-6*LL - 
     4.023172781287287*^-6*LL^2 + 2.8232694553030116*^-6*NLL)*
    Cll[3, 3, 3, 3] + (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*
      LL^2 + 3.7659430043758664*^-7*NLL)*Clq1[1, 1, 1, 1] + 
   (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*LL^2 + 
     3.7659430043758664*^-7*NLL)*Clq1[1, 1, 2, 2] + 
   (-0.00006063435278735821*LL + 0.00023612531004796412*LL^2 + 
     0.00012506747860805843*NLL)*Clq1[1, 1, 3, 3] + 
   (-0.00032380953269362444 - 0.0003655410176037483*LL + 
     0.000017262507198256188*LL^2 - 0.000014902467386794946*NLL)*
    Clq1[2, 2, 1, 1] + (-0.00032380953269362444 - 0.0003655410176037483*LL + 
     0.000017262507198256188*LL^2 - 0.000014902467386794946*NLL)*
    Clq1[2, 2, 2, 2] + (0.013812848395411855 - 0.027231387783677185*LL + 
     0.0008346239685815854*LL^2 - 0.0011715626099270734*NLL)*
    Clq1[2, 2, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*
    Clq1[3, 3, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*
    Clq1[3, 3, 2, 2] + (0.000025719632536135587 + 0.0000887558146814446*LL)*
    LL*Clq1[3, 3, 3, 3] + (-6.926880398163922*^-8*LL + 
     7.716046431920651*^-7*LL^2 - 0.000014406687220934912*NLL)*
    Clq3[1, 1, 1, 1] + (-6.926880398163922*^-8*LL + 
     7.716046431920651*^-7*LL^2 - 0.000014406687220934912*NLL)*
    Clq3[1, 1, 2, 2] + (0.015042840063904174 - 0.037932271379799036*LL + 
     0.00024764492558804055*LL^2 - 0.002140988289990237*NLL)*
    Clq3[1, 1, 3, 3] + (-0.0032342537577837527 - 0.00390237183222439*LL - 
     0.000021966686252410607*LL^2 - 0.00022609634236806905*NLL)*
    Clq3[2, 2, 1, 1] + (-0.0032342537577837527 - 0.00390237183222439*LL - 
     0.000021966686252410607*LL^2 - 0.00022609634236806905*NLL)*
    Clq3[2, 2, 2, 2] + (-0.002328071621985022 - 0.015811265501388987*LL + 
     0.00042674677032608686*LL^2 - 0.0005798472479732456*NLL)*
    Clq3[2, 2, 3, 3] + (-0.000012384910039129383*LL - 
     6.007092764684534*^-6*LL^2 + 2.4442713297269043*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.000012384910039129383*LL - 
     6.007092764684534*^-6*LL^2 + 2.4442713297269043*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (5.478136242746693*^-6*LL + 0.00008046895046396094*
      LL^2 + 2.4442713297269047*^-6*NLL)*Clq3[3, 3, 3, 3] + 
   (-1.5805693767746383*^-6*LL - 4.898107334645732*^-7*LL^2 + 
     7.531886008751772*^-7*NLL)*Clu[1, 1, 1, 1] + 
   (-1.5805693767746383*^-6*LL - 4.898107334645732*^-7*LL^2 + 
     7.531886008751772*^-7*NLL)*Clu[1, 1, 2, 2] + 
   (-0.00006239606903313118*LL - 0.00008723096497901595*LL^2 + 
     0.0001503822497700202*NLL)*Clu[1, 1, 3, 3] + 
   (-0.0006476190653872489 - 0.0007806194648019082*LL + 
     4.628847971024742*^-6*LL^2 - 0.00003337896049834307*NLL)*
    Clu[2, 2, 1, 1] + (-0.0006476190653872489 - 0.0007806194648019082*LL + 
     4.628847971024742*^-6*LL^2 - 0.00003337896049834307*NLL)*
    Clu[2, 2, 2, 2] + (-0.01618233829962508 + 0.026140328028765952*LL - 
     0.0008203569231878859*LL^2 + 0.0012109315494704211*NLL)*
    Clu[2, 2, 3, 3] + (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*
    Clu[3, 3, 1, 1] + (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*
    Clu[3, 3, 2, 2] + (-0.000015096823323985217 - 0.00008271183337376488*LL)*
    LL*Clu[3, 3, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 2, 2] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[1, 1, 3, 3] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 1, 1] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 2, 2] + (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*
    LL*Cqd1[2, 2, 3, 3] + (0.000025719632536135587 + 
     0.0000887558146814446*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 2, 2] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 3, 3] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[1, 1, 1, 1] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[1, 1, 2, 2] + (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*
      LL^2 + 1.2327235299016577*^-7*NLL)*Cqe[1, 1, 3, 3] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[2, 2, 1, 1] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[2, 2, 2, 2] + (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*
      LL^2 + 1.2327235299016577*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (0.000025597470846173583*LL + 0.00008875581468144462*LL^2 + 
     1.2327235299016574*^-7*NLL)*Cqe[3, 3, 1, 1] + 
   (0.01608767795082804 - 0.03177606019454074*LL + 0.0009274820897198096*
      LL^2 - 0.0012812447245706556*NLL)*Cqe[3, 3, 2, 2] + 
   (0.000025597470846173583*LL + 0.00008875581468144462*LL^2 + 
     1.2327235299016574*^-7*NLL)*Cqe[3, 3, 3, 3] + 
   (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*LL^2 + 
     3.3393231216578056*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-0.00001106120481397372*LL - 6.6786462433156155*^-6*LL^2 + 
     6.6786462433156155*^-6*NLL)*Cqq1[1, 2, 2, 1] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[1, 3, 3, 1] + 
   (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*LL^2 + 
     3.3393231216578056*^-6*NLL)*Cqq1[2, 2, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.003806584651223811*LL - 0.00321703447731134*LL^2 + 
     0.0003880284994619314*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000026543840542442204*LL - 0.000016025062129657952*LL^2 - 
     1.9962161643956447*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.000059712199928889796 - 0.00003604255658810721*LL)*LL*
    Cqq3[1, 1, 2, 2] + (0.00004746607776240045 + 0.00048281370278376566*LL)*
    LL*Cqq3[1, 1, 3, 3] + (6.624518844005328*^-6*LL + 
     3.992432328791293*^-6*LL^2 - 3.992432328791293*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000026543840542442204*LL - 
     0.000016025062129657952*LL^2 - 1.9962161643956447*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (0.00004746607776240045 + 0.00048281370278376566*LL)*
    LL*Cqq3[2, 2, 3, 3] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[2, 3, 3, 2] + (0.002456126668600066*LL - 0.0009971405046931873*
      LL^2 + 0.001497975485771007*NLL)*Cqq3[3, 3, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.0030619428475344933*LL + 0.0025627385338050745*LL^2 + 
     0.00010826062162266768*NLL)*Cqu1[3, 3, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[1, 1, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[1, 1, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[1, 1, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[2, 2, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[2, 2, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[2, 2, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 2, 2] + 
   (0. - 1.788101024108072*^-19*LL + 0.00014434749549689025*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.03837614897956286 + 0.06206760838879689*LL - 
     0.0033522196381638456*LL^2 + 0.003309218814614776*NLL)*CuB[3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.000015096823323985217 - 0.00008271183337376488*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.000015096823323985217 - 0.00008271183337376488*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.000015096823323985217 - 
     0.00008271183337376488*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 3, 3] + 
   (0.000935001957393737*LL - 0.0007262018330152832*LL^2 - 
     0.004159389364200344*NLL)*CuG[3, 3] - 0.0003066338893286662*NLL*
    CuH[3, 3] + (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.000026620115819810352 - 0.000016117283487145933*LL)*LL*
    Cuu[1, 1, 2, 2] + (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*
    Cuu[1, 1, 3, 3] + (-8.873371939936786*^-6*LL - 5.372427829048646*^-6*
      LL^2 + 5.372427829048646*^-6*NLL)*Cuu[1, 2, 2, 1] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[2, 3, 3, 2] + 
   (0.003975929479911416*LL - 0.003086137378245039*LL^2 + 
     0.0007715343445612598*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.034553968969845875 + 0.05665816593201439*LL - 
     0.0029891928554012636*LL^2 + 0.0009844007117878989*NLL)*CuW[3, 3], 
 AtauLR -> 0. + CHB*(-0.0012056906033844387 + 0.0072251154488611954*LL - 
     0.00020335139442938203*LL^2 - 0.0002546909982532591*NLL) + 
   CW*(-0.002052320270203262 + 0.0072578237623051045*LL - 
     0.00031476028449241696*LL^2 - 0.00005916366880322683*NLL) + 
   CHW*(-0.0012056906033844387 + 0.007231857233385009*LL - 
     0.00021700102293180555*LL^2 + 0.000035412117225058774*NLL) + 
   CHbox*(-0.00030613437610767306 + 0.004301061930731457*LL - 
     0.0006097848443557971*LL^2 + 0.00043954145360026016*NLL) + 
   CHD*(-0.5362336957389513 + 0.05091192226280509*LL - 
     0.002616895351852605*LL^2 + 0.0014146775966171346*NLL) + 
   CHWB*(-2.4820427509614977 + 0.12689275669685723*LL - 
     0.003452154287817319*LL^2 + 0.003634343999888078*NLL) + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[1, 1, 1, 1] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[1, 3, 3, 1] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[2, 2, 2, 2] + 
   (-6.655028954952584*^-6 - 4.029320871786483*^-6*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.2183429849841948*^-6*LL - 1.3431069572621614*^-6*LL^2 + 
     1.3431069572621614*^-6*NLL)*Cdd[2, 3, 3, 2] + 
   (-4.4366859699683895*^-6*LL - 2.686213914524323*^-6*LL^2 + 
     6.715534786310807*^-7*NLL)*Cdd[3, 3, 3, 3] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[1, 1, 3, 3] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[2, 2, 1, 1] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[2, 2, 2, 2] + 
   (-3.205352787514286*^-6*LL - 2.014660435893242*^-6*LL^2 - 
     1.2327235299016577*^-7*NLL)*Ced[2, 2, 3, 3] + 
   (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[3, 3, 1, 1] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[3, 3, 2, 2] + (0.00037713752661714523 + 0.00044939122437775633*LL - 
     5.774467202093299*^-6*LL^2 + 0.00001557392735074442*NLL)*
    Ced[3, 3, 3, 3] + (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*
      LL^2 + 1.521571023932579*^-6*NLL)*Cee[1, 1, 1, 1] + 
   (-0.000012332764390209122*LL - 8.058641743572968*^-6*LL^2 + 
     3.043142047865158*^-6*NLL)*Cee[1, 1, 2, 2] + 
   (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[1, 1, 3, 3] + (-6.166382195104561*^-6*LL - 4.029320871786484*^-6*
      LL^2 + 1.521571023932579*^-6*NLL)*Cee[2, 2, 2, 2] + 
   (0.0010559850745280061 + 0.0017926784299125455*LL - 
     0.000029014941751901143*LL^2 - 3.5313834449436826*^-6*NLL)*
    Cee[2, 2, 3, 3] + (0.0010559850745280061 + 0.00179884481210765*LL - 
     0.00002498562088011466*LL^2 - 5.0529544688762625*^-6*NLL)*
    Cee[3, 3, 3, 3] + (6.410705575028575*^-6*LL + 4.029320871786484*^-6*
      LL^2 + 2.4654470598033153*^-7*NLL)*Ceu[1, 1, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[1, 1, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[1, 1, 3, 3] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[2, 2, 1, 1] + 
   (6.410705575028575*^-6*LL + 4.029320871786484*^-6*LL^2 + 
     2.4654470598033153*^-7*NLL)*Ceu[2, 2, 2, 2] + 
   (-0.000015341146703909228*LL - 0.00008271183337376487*LL^2 + 
     2.465447059803314*^-7*NLL)*Ceu[2, 2, 3, 3] + 
   (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[3, 3, 1, 1] + (-0.0007542750532342911 - 0.0009061121501532335*LL + 
     7.111129696540629*^-6*LL^2 - 0.000032627122937370825*NLL)*
    Ceu[3, 3, 2, 2] + (-0.018847397698377347 + 0.030276706198140654*LL - 
     0.0007925193794260909*LL^2 + 0.0014254880766882937*NLL)*
    Ceu[3, 3, 3, 3] + (-0.002003725874147888 - 0.0023803725667053367*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[1, 1] + 
   (-0.002003725874147888 - 0.0023803725667053367*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[2, 2] + 
   (-0.002003725874147888 - 0.0023803725667053367*LL + 
     0.00011427049478924669*LL^2 - 0.00008944209552862795*NLL)*CHd[3, 3] + 
   (-0.002003725874147888 - 0.002380433647550317*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[1, 1] + 
   (-0.002003725874147888 - 0.002380433647550317*LL + 
     0.00011427049478924671*LL^2 - 6.62861989766987*^-6*NLL)*CHe[2, 2] + 
   (0.8651684760885465 - 0.03392912676149714*LL + 0.0009266274803537007*
      LL^2 - 0.0013407119239622625*NLL)*CHe[3, 3] + 
   (-0.003096417966339831 - 0.002343367818910849*LL + 
     0.00011314071188793391*LL^2 - 0.000029865872258334757*NLL)*CHl1[1, 1] + 
   (-0.003096417966339831 - 0.002343367818910849*LL + 
     0.00011314071188793391*LL^2 - 0.000029865872258334757*NLL)*CHl1[2, 2] + 
   (0.7436289334474593 - 0.029507099947540836*LL + 0.0008114241754883326*
      LL^2 - 0.001155804153536138*NLL)*CHl1[3, 3] + 
   (-1.0641587642790005 + 0.023398054691929494*LL - 
     0.0003927180026221149*LL^2 + 0.0019750025652919933*NLL)*CHl3[1, 1] + 
   (-1.0641587642790005 + 0.023398054691929494*LL - 
     0.0003927180026221149*LL^2 + 0.0019750025652919933*NLL)*CHl3[2, 2] + 
   (0.743298349775947 - 0.012906808013977573*LL + 0.00012944422790542832*
      LL^2 - 0.001349023797667663*NLL)*CHl3[3, 3] + 
   (0.002003725874147888 + 0.002380372566705337*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[1, 1] + 
   (0.002003725874147888 + 0.002380372566705337*LL - 
     0.00011427049478924671*LL^2 + 0.00004168238753333447*NLL)*CHq1[2, 2] + 
   (-0.04213989342608359 + 0.08257082994194344*LL - 
     0.006288685242277894*LL^2 + 0.002639775724609289*NLL)*CHq1[3, 3] + 
   (0.006011177622444137 + 0.0071574956526162*LL - 0.00025027399276284764*
      LL^2 + 0.0003244623647722962*NLL)*CHq3[1, 1] + 
   (0.006011177622444137 + 0.0071574956526162*LL - 0.00025027399276284764*
      LL^2 + 0.0003244623647722962*NLL)*CHq3[2, 2] + 
   (0.020069116794863832 + 0.004323020960854663*LL + 
     0.001983490514745074*LL^2 + 0.0017375798613928726*NLL)*CHq3[3, 3] + 
   (0.004007451748295776 + 0.004760745133410673*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[1, 1] + 
   (0.004007451748295776 + 0.004760745133410673*LL - 
     0.00022854098957849337*LL^2 + 0.00017235815936190898*NLL)*CHu[2, 2] + 
   (0.044682372382023945 - 0.07579143427419864*LL + 
     0.0065656815997552995*LL^2 - 0.0020967740682628147*NLL)*CHu[3, 3] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 1, 1] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 2, 2] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[1, 1, 3, 3] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[2, 2, 1, 1] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[2, 2, 2, 2] + 
   (7.902846883873218*^-7*LL + 2.449053667322866*^-7*LL^2 - 
     3.765943004375886*^-7*NLL)*Cld[2, 2, 3, 3] + 
   (0.00032380953269362255 + 0.0003877652500074096*LL - 
     3.6214172070836564*^-6*LL^2 + 0.000015002167290658266*NLL)*
    Cld[3, 3, 1, 1] + (0.00032380953269362255 + 0.0003877652500074096*LL - 
     3.6214172070836564*^-6*LL^2 + 0.000015002167290658266*NLL)*
    Cld[3, 3, 2, 2] + (0.00032380953269362255 + 0.0003877652500074096*LL - 
     3.6214172070836564*^-6*LL^2 + 0.000015002167290658266*NLL)*
    Cld[3, 3, 3, 3] + (9.124463783493272*^-7*LL + 2.4490536673228636*^-7*
      LL^2 - 4.998666534277544*^-7*NLL)*Cle[1, 1, 1, 1] + 
   (9.124463783493272*^-7*LL + 2.4490536673228636*^-7*LL^2 - 
     4.998666534277544*^-7*NLL)*Cle[1, 1, 2, 2] + 
   (0.00037713752661714523 + 0.0004565630657926703*LL - 
     1.6658161046152834*^-6*LL^2 - 1.0149864127082551*^-6*NLL)*
    Cle[1, 1, 3, 3] + (9.124463783493272*^-7*LL + 2.4490536673228636*^-7*
      LL^2 - 4.998666534277544*^-7*NLL)*Cle[2, 2, 1, 1] + 
   (9.124463783493272*^-7*LL + 2.4490536673228636*^-7*LL^2 - 
     4.998666534277544*^-7*NLL)*Cle[2, 2, 2, 2] + 
   (0.00037713752661714523 + 0.0004565630657926703*LL - 
     1.6658161046152834*^-6*LL^2 - 1.0149864127082551*^-6*NLL)*
    Cle[2, 2, 3, 3] + (0.00032380953269362255 + 0.00038893628954557945*LL - 
     2.9863688197141623*^-6*LL^2 - 2.2159104328530331*^-7*NLL)*
    Cle[3, 3, 1, 1] + (0.00032380953269362255 + 0.00038893628954557945*LL - 
     2.9863688197141623*^-6*LL^2 - 2.2159104328530331*^-7*NLL)*
    Cle[3, 3, 2, 2] + (0.0007009470593107696 + 0.0008445869089599003*LL - 
     4.8970902910617315*^-6*LL^2 - 7.367108025658032*^-7*NLL)*
    Cle[3, 3, 3, 3] + (8.997708400296353*^-6*LL + 5.015090429214817*^-6*
      LL^2 - 0.00001748089444531689*NLL)*Cll[1, 1, 1, 1] + 
   (-0.017440345961709836 - 0.0168625386733635*LL - 
     0.00008931811155737957*LL^2 - 0.00007994415291767072*NLL)*
    Cll[1, 1, 2, 2] + (0.0006476190653872451 + 0.0007912318149780582*LL + 
     6.183272020630466*^-6*LL^2 + 0.000014779905182670105*NLL)*
    Cll[1, 1, 3, 3] + (1.0401085149200788 + 0.006149664777311132*LL + 
     0.0001564975940785134*LL^2 + 0.00009819462743878362*NLL)*
    Cll[1, 2, 2, 1] + (-0.0003017100212937166 - 0.000906738691201186*LL - 
     8.446301818874626*^-6*LL^2 - 0.00004845123669966975*NLL)*
    Cll[1, 3, 3, 1] + (8.997708400296353*^-6*LL + 5.015090429214817*^-6*
      LL^2 - 0.00001748089444531689*NLL)*Cll[2, 2, 2, 2] + 
   (0.0006476190653872451 + 0.0007912318149780582*LL + 
     6.183272020630466*^-6*LL^2 + 0.000014779905182670105*NLL)*
    Cll[2, 2, 3, 3] + (-0.0003017100212937166 - 0.000906738691201186*LL - 
     8.446301818874626*^-6*LL^2 - 0.00004845123669966975*NLL)*
    Cll[2, 3, 3, 2] + (0.0003459090440935342 - 0.00012450458462342435*LL - 
     7.278120227458985*^-6*LL^2 - 0.00001619043707168275*NLL)*
    Cll[3, 3, 3, 3] + (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*
      LL^2 + 3.7659430043758664*^-7*NLL)*Clq1[1, 1, 1, 1] + 
   (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*LL^2 + 
     3.7659430043758664*^-7*NLL)*Clq1[1, 1, 2, 2] + 
   (-0.00006063435278735821*LL + 0.00023612531004796412*LL^2 + 
     0.00012506747860805843*NLL)*Clq1[1, 1, 3, 3] + 
   (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*LL^2 + 
     3.7659430043758664*^-7*NLL)*Clq1[2, 2, 1, 1] + 
   (-7.902846883873192*^-7*LL - 2.4490536673229605*^-7*LL^2 + 
     3.7659430043758664*^-7*NLL)*Clq1[2, 2, 2, 2] + 
   (-0.00006063435278735821*LL + 0.00023612531004796412*LL^2 + 
     0.00012506747860805843*NLL)*Clq1[2, 2, 3, 3] + 
   (-0.00032380953269362444 - 0.00036142321843789216*LL + 
     0.000019522073000881728*LL^2 - 0.000015279061687232536*NLL)*
    Clq1[3, 3, 1, 1] + (-0.00032380953269362444 - 0.00036142321843789216*LL + 
     0.000019522073000881728*LL^2 - 0.000015279061687232536*NLL)*
    Clq1[3, 3, 2, 2] + (0.013812848395411855 - 0.027145033798354198*LL + 
     0.0006872544732150659*LL^2 - 0.001296630088535132*NLL)*
    Clq1[3, 3, 3, 3] + (-6.926880397981114*^-8*LL + 
     7.716046431920664*^-7*LL^2 - 0.000014406687220934915*NLL)*
    Clq3[1, 1, 1, 1] + (-6.926880397981114*^-8*LL + 
     7.716046431920664*^-7*LL^2 - 0.000014406687220934915*NLL)*
    Clq3[1, 1, 2, 2] + (0.015042840063904174 - 0.03793227137979904*LL + 
     0.00024764492558804055*LL^2 - 0.002140988289990237*NLL)*
    Clq3[1, 1, 3, 3] + (-6.926880397981114*^-8*LL + 
     7.716046431920664*^-7*LL^2 - 0.000014406687220934915*NLL)*
    Clq3[2, 2, 1, 1] + (-6.926880397981114*^-8*LL + 
     7.716046431920664*^-7*LL^2 - 0.000014406687220934915*NLL)*
    Clq3[2, 2, 2, 2] + (0.015042840063904174 - 0.03793227137979904*LL + 
     0.00024764492558804055*LL^2 - 0.002140988289990237*NLL)*
    Clq3[2, 2, 3, 3] + (-0.0032342537577837527 - 0.003914687473459951*LL - 
     0.000028745383660287215*LL^2 - 0.0002092453838174072*NLL)*
    Clq3[3, 3, 1, 1] + (-0.0032342537577837527 - 0.003914687473459951*LL - 
     0.000028745383660287215*LL^2 - 0.0002092453838174072*NLL)*
    Clq3[3, 3, 2, 2] + (-0.017370911685889206 + 0.022126484014655123*LL + 
     0.0002595707952020072*LL^2 + 0.0015635853133467187*NLL)*
    Clq3[3, 3, 3, 3] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[1, 1, 1, 1] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[1, 1, 2, 2] + (-0.00006239606903313116*LL - 
     0.00008723096497901595*LL^2 + 0.0001503822497700202*NLL)*
    Clu[1, 1, 3, 3] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[2, 2, 1, 1] + (-1.5805693767746383*^-6*LL - 
     4.898107334645732*^-7*LL^2 + 7.531886008751772*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-0.00006239606903313116*LL - 
     0.00008723096497901595*LL^2 + 0.0001503822497700202*NLL)*
    Clu[2, 2, 3, 3] + (-0.0006476190653872489 - 0.0007723838664701959*LL + 
     9.147979576275796*^-6*LL^2 - 0.000034132149099218247*NLL)*
    Clu[3, 3, 1, 1] + (-0.0006476190653872489 - 0.0007723838664701959*LL + 
     9.147979576275796*^-6*LL^2 - 0.000034132149099218247*NLL)*
    Clu[3, 3, 2, 2] + (-0.01618233829962508 + 0.026187627274475583*LL - 
     0.0008158377915826349*LL^2 + 0.001060549299700401*NLL)*Clu[3, 3, 3, 3] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (3.327514477476293*^-6 + 2.0146604358932417*^-6*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (0.000025719632536135587 + 0.0000887558146814446*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 2, 2] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqd8[3, 3, 3, 3] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[1, 1, 1, 1] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[1, 1, 2, 2] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[1, 1, 3, 3] + (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*
      LL^2 + 1.2327235299016577*^-7*NLL)*Cqe[2, 2, 1, 1] + 
   (3.2053527875142877*^-6*LL + 2.014660435893242*^-6*LL^2 + 
     1.2327235299016577*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (-0.0003771375266171456 - 0.0004500020328275665*LL + 
     5.4046501431228005*^-6*LL^2 - 0.000019044613671479277*NLL)*
    Cqe[2, 2, 3, 3] + (0.000025597470846173583*LL + 
     0.00008875581468144462*LL^2 + 1.2327235299016574*^-7*NLL)*
    Cqe[3, 3, 1, 1] + (0.000025597470846173583*LL + 
     0.00008875581468144462*LL^2 + 1.2327235299016574*^-7*NLL)*
    Cqe[3, 3, 2, 2] + (0.01608767795082804 - 0.03177606019454074*LL + 
     0.0009274820897198096*LL^2 - 0.0012812447245706556*NLL)*
    Cqe[3, 3, 3, 3] + (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*
      LL^2 + 3.3393231216578035*^-6*NLL)*Cqq1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-0.00001106120481397372*LL - 6.678646243315611*^-6*LL^2 + 
     6.678646243315611*^-6*NLL)*Cqq1[1, 2, 2, 1] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[1, 3, 3, 1] + 
   (-8.858116884463153*^-6*LL - 5.353983557551047*^-6*LL^2 + 
     3.3393231216578035*^-6*NLL)*Cqq1[2, 2, 2, 2] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-6.621978849784473*^-7*LL + 0.000050883678903479394*LL^2 - 
     0.000050883678903479394*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.003806584651223811*LL - 0.00321703447731134*LL^2 + 
     0.0003880284994619314*NLL)*Cqq1[3, 3, 3, 3] + 
   (-0.000026543840542442204*LL - 0.000016025062129657952*LL^2 - 
     1.996216164395642*^-6*NLL)*Cqq3[1, 1, 1, 1] + 
   (-0.000059712199928889796 - 0.00003604255658810718*LL)*LL*
    Cqq3[1, 1, 2, 2] + (0.00004746607776240064 + 0.00048281370278376577*LL)*
    LL*Cqq3[1, 1, 3, 3] + (6.624518844005327*^-6*LL + 
     3.9924323287912885*^-6*LL^2 - 3.9924323287912885*^-6*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000026543840542442204*LL - 
     0.000016025062129657952*LL^2 - 1.996216164395642*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (0.00004746607776240064 + 0.00048281370278376577*LL)*
    LL*Cqq3[2, 2, 3, 3] + (-0.00003363064549653568*LL - 
     0.00016922476514540552*LL^2 + 0.00016922476514540552*NLL)*
    Cqq3[2, 3, 3, 2] + (0.002456126668600066*LL - 0.0009971405046931873*
      LL^2 + 0.001497975485771007*NLL)*Cqq3[3, 3, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-6.655028954952588*^-6 - 4.029320871786483*^-6*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (0.000015096823323985215 + 0.0000827118333737649*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-0.00005143926507227121 - 0.0001775116293628892*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.0030619428475344933*LL + 0.0025627385338050745*LL^2 + 
     0.00010826062162266768*NLL)*Cqu1[3, 3, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[1, 1, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[1, 1, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[1, 1, 3, 3] + 
   (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*LL*
    Cqu8[2, 2, 1, 1] + (-3.492384812711078*^-22 - 8.730962031777695*^-23*LL)*
    LL*Cqu8[2, 2, 2, 2] + (0. + 1.746192406355539*^-21*LL)*Cqu8[2, 2, 3, 3] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 1, 1] + 
   (0. + 1.3969539250844312*^-21*LL)*Cqu8[3, 3, 2, 2] + 
   (0. - 1.788101024108072*^-19*LL + 0.00014434749549689025*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.03837614897956286 + 0.06206760838879689*LL - 
     0.0033522196381638456*LL^2 + 0.003309218814614776*NLL)*CuB[3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[1, 1, 3, 3] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 1, 1] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 2, 2] + 
   (6.655028954952586*^-6 + 4.029320871786483*^-6*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-0.000015096823323985217 - 0.00008271183337376488*LL)*LL*
    Cud1[3, 3, 1, 1] + (-0.000015096823323985217 - 0.00008271183337376488*LL)*
    LL*Cud1[3, 3, 2, 2] + (-0.000015096823323985217 - 
     0.00008271183337376488*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 1, 1] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 2, 2] + 
   (0. - 2.7939078501688624*^-21*LL)*Cud8[3, 3, 3, 3] + 
   (0.000935001957393737*LL - 0.0007262018330152832*LL^2 - 
     0.004159389364200344*NLL)*CuG[3, 3] - 0.0003066338893286662*NLL*
    CuH[3, 3] + (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[1, 1, 1, 1] + 
   (-0.000026620115819810352 - 0.000016117283487145933*LL)*LL*
    Cuu[1, 1, 2, 2] + (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*
    Cuu[1, 1, 3, 3] + (-8.873371939936786*^-6*LL - 5.372427829048646*^-6*
      LL^2 + 5.372427829048646*^-6*NLL)*Cuu[1, 2, 2, 1] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[1, 3, 3, 1] + 
   (-0.00001774674387987357*LL - 0.000010744855658097291*LL^2 + 
     2.686213914524323*^-6*NLL)*Cuu[2, 2, 2, 2] + 
   (0.00006038729329594086 + 0.0003308473334950596*LL)*LL*Cuu[2, 2, 3, 3] + 
   (0.000020129097765313633*LL + 0.00011028244449835318*LL^2 - 
     0.00011028244449835318*NLL)*Cuu[2, 3, 3, 2] + 
   (0.003975929479911416*LL - 0.003086137378245039*LL^2 + 
     0.0007715343445612598*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.034553968969845875 + 0.05665816593201439*LL - 
     0.0029891928554012636*LL^2 + 0.0009844007117878989*NLL)*CuW[3, 3], 
 Rs -> CHWB*(0.009061614738888021 - 0.00046442889775669593*LL + 
     0.000012144046839413171*LL^2 - 0.000011806684045603372*NLL) + 
   CHD*(0.0020140073589053733 - 0.00009729098268432795*LL + 
     2.5465589639276165*^-6*LL^2 - 0.00001112839152954546*NLL) + 
   CHbox*(1.0769246947411022*^-6 - 0.000012044944928475493*LL - 
     1.199174131628745*^-6*LL^2 - 5.216145414787878*^-6*NLL) + 
   CHW*(4.2413988311631625*^-6 - 0.00002459789241568748*LL + 
     7.633698748588117*^-7*LL^2 - 2.6038216151662943*^-6*NLL) + 
   CHB*(4.241398831163162*^-6 - 0.000026166075016095027*LL + 
     7.153529804636238*^-7*LL^2 + 9.844068241249334*^-7*NLL) + 
   CW*(0.00008545948146526276 - 0.00003153113899638462*LL + 
     1.1072690613952083*^-6*LL^2 + 7.547005796775692*^-6*NLL) + 
   3.227976102719895*^-9*CG*NLL - 1.5875292308422137*^-9*CHG*NLL + 
   (5.584928739108977*^-6 + 7.693844520259403*^-6*LL - 
     2.2313908043473187*^-7*LL^2 + 2.0034358136718801*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-0.00001257507804084526 - 0.00001521035166326428*LL + 
     1.0848363752769761*^-7*LL^2 - 4.28134258887925*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (9.855756598427694*^-6 + 0.000012041798233755759*LL - 
     5.974073518644959*^-8*LL^2 + 3.355515594687593*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.6766770721128259*^-6 - 4.261499313953765*^-6*LL + 
     5.039409760650644*^-7*LL^2 - 4.9718006711457936*^-8*NLL)*
    Cdd[1, 2, 2, 1] + (1.314100879790344*^-6 + 3.3458908067630445*^-6*LL - 
     3.865374256830143*^-7*LL^2 + 6.513560326561667*^-8*NLL)*
    Cdd[1, 3, 3, 1] + (-0.00001983668385206738 - 0.00002716569549747744*LL + 
     8.355636940274941*^-7*LL^2 - 6.781958469665708*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-0.00001257507804084526 - 0.00001521035166326428*LL + 
     1.0848363752769761*^-7*LL^2 - 4.28134258887925*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.6766770721128259*^-6 - 4.261499313953765*^-6*LL + 
     5.039409760650644*^-7*LL^2 - 4.9718006711457936*^-8*NLL)*
    Cdd[2, 3, 3, 2] + (5.584928739108977*^-6 + 7.693844520259403*^-6*LL - 
     2.2313908043473187*^-7*LL^2 + 2.0034358136718801*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[1, 1, 1, 1] + (-8.75147817003*^-6 - 0.000010491890727749847*LL + 
     8.41627481099362*^-8*LL^2 - 1.9282128594329407*^-8*NLL)*
    Ced[1, 1, 2, 2] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[1, 1, 3, 3] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[2, 2, 1, 1] + (-8.75147817003*^-6 - 0.000010491890727749847*LL + 
     8.41627481099362*^-8*LL^2 - 1.9282128594329407*^-8*NLL)*
    Ced[2, 2, 2, 2] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[2, 2, 3, 3] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[3, 3, 1, 1] + (-8.75147817003*^-6 - 0.000010491890727749847*LL + 
     8.41627481099362*^-8*LL^2 - 1.9282128594329407*^-8*NLL)*
    Ced[3, 3, 2, 2] + (2.4639391496069235*^-6 + 2.983113244101458*^-6*LL - 
     1.4613063955876623*^-8*LL^2 + 5.428796211138549*^-9*NLL)*
    Ced[3, 3, 3, 3] + (2.3411173605897096*^-8*LL + 1.4174413226744487*^-8*
      LL^2 - 7.087206613372244*^-9*NLL)*Cee[1, 1, 1, 1] + 
   (4.68223472117942*^-8*LL + 2.8348826453488975*^-8*LL^2 - 
     1.4174413226744487*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (4.68223472117942*^-8*LL + 2.8348826453488975*^-8*LL^2 - 
     1.4174413226744487*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (2.3411173605897096*^-8*LL + 1.4174413226744487*^-8*LL^2 - 
     7.087206613372244*^-9*NLL)*Cee[2, 2, 2, 2] + 
   (4.68223472117942*^-8*LL + 2.8348826453488975*^-8*LL^2 - 
     1.4174413226744487*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (2.3411173605897096*^-8*LL + 1.4174413226744487*^-8*LL^2 - 
     7.087206613372244*^-9*NLL)*Cee[3, 3, 3, 3] + 
   (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[1, 1, 1, 1] + (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[1, 1, 2, 2] + (3.499834803820627*^-8*LL + 1.9329543189213643*^-7*
      LL^2 + 5.470394988355738*^-24*NLL)*Ceu[1, 1, 3, 3] + 
   (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[2, 2, 1, 1] + (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[2, 2, 2, 2] + (3.499834803820627*^-8*LL + 1.9329543189213643*^-7*
      LL^2 + 5.470394988355738*^-24*NLL)*Ceu[2, 2, 3, 3] + 
   (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[3, 3, 1, 1] + (-4.92787829921391*^-6 - 6.017969473294769*^-6*LL + 
     2.380432362167017*^-9*LL^2 - 9.604793296629743*^-9*NLL)*
    Ceu[3, 3, 2, 2] + (3.499834803820627*^-8*LL + 1.9329543189213643*^-7*
      LL^2 + 5.470394988355738*^-24*NLL)*Ceu[3, 3, 3, 3] + 
   (0.0056972996083915215 - 0.00019820581479107973*LL + 
     5.001598119730474*^-6*LL^2 + 0.00008218081760363492*NLL)*CHd[1, 1] + 
   (-0.020110510794973578 + 0.0007407065529867588*LL - 
     0.00001914997549611556*LL^2 + 0.00012205692506817758*NLL)*CHd[2, 2] + 
   (0.0056972996083915215 - 0.00019820581479107973*LL + 
     5.001598119730474*^-6*LL^2 + 0.00008218081760363492*NLL)*CHd[3, 3] + 
   (7.048740826791993*^-6 + 8.803458804174743*^-6*LL - 
     3.043130256802484*^-7*LL^2 + 1.111167028210317*^-7*NLL)*CHe[1, 1] + 
   (7.048740826791993*^-6 + 8.803458804174743*^-6*LL - 
     3.043130256802484*^-7*LL^2 + 1.111167028210317*^-7*NLL)*CHe[2, 2] + 
   (7.048740826791993*^-6 + 8.803458804174743*^-6*LL - 
     3.043130256802484*^-7*LL^2 + 1.111167028210317*^-7*NLL)*CHe[3, 3] + 
   (0.00001089263158109099 + 8.67328287544852*^-6*LL - 
     3.0033865624944696*^-7*LL^2 - 3.1686218321777224*^-6*NLL)*CHl1[1, 1] + 
   (0.00001089263158109099 + 8.67328287544852*^-6*LL - 
     3.0033865624944696*^-7*LL^2 - 3.1686218321777224*^-6*NLL)*CHl1[2, 2] + 
   (7.048740826791993*^-6 + 8.803458804174743*^-6*LL - 
     3.0431302568024815*^-7*LL^2 - 3.1242413735337766*^-6*NLL)*CHl1[3, 3] + 
   (0.0036208721036076657 - 0.00008031824990495206*LL + 
     2.678251731338752*^-6*LL^2 - 6.158045985112715*^-6*NLL)*CHl3[1, 1] + 
   (0.0036208721036076657 - 0.00008031824990495206*LL + 
     2.678251731338752*^-6*LL^2 - 6.158045985112715*^-6*NLL)*CHl3[2, 2] + 
   (-7.0487408268125846*^-6 - 8.806264484772894*^-6*LL + 
     1.5902143856405704*^-6*LL^2 + 6.73426073011022*^-7*NLL)*CHl3[3, 3] + 
   (-0.005735871457267871 + 0.00019959230651503558*LL - 
     5.005913921330259*^-6*LL^2 - 0.0001828979146081263*NLL)*CHq1[1, 1] + 
   (0.13673188094414326 - 0.004983268312513125*LL + 
     0.00012769226290431694*LL^2 - 0.0003924524416236111*NLL)*CHq1[2, 2] + 
   (-0.031096693250973115 + 0.0010381229092275123*LL - 
     0.00004228342441091013*LL^2 - 0.00016551858171701296*NLL)*CHq1[3, 3] + 
   (-0.05682741465348112 + 0.0011452186601679918*LL - 
     0.000011449197383762131*LL^2 + 0.00009317349021333875*NLL)*CHq3[1, 1] + 
   (0.08494951756663038 - 0.001778979344375621*LL + 
     0.00002919168892156569*LL^2 - 0.00013508671103802842*NLL)*CHq3[2, 2] + 
   (-0.03021691203517792 - 0.0007151950524485963*LL + 
     0.000039301749367670505*LL^2 + 0.00006576965150249076*NLL)*CHq3[3, 3] + 
   (-0.011404370164467357 + 0.0003967628681673102*LL - 
     0.00001000427006728293*LL^2 + 0.00010759572755339791*NLL)*CHu[1, 1] + 
   (-0.011404370164467357 + 0.0003967628681673102*LL - 
     0.00001000427006728293*LL^2 + 0.00010759572755339791*NLL)*CHu[2, 2] + 
   (-0.000041324498192821475 + 0.00008427998344889494*LL - 
     2.223309039015234*^-6*LL^2 + 0.00011567548474391632*NLL)*CHu[3, 3] + 
   (2.4639391496069235*^-6 + 2.9805992996031107*^-6*LL - 
     1.531346501909062*^-8*LL^2 + 1.5737192425974506*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-8.751478170029998*^-6 - 0.000010548897830712918*LL + 
     5.046918920205897*^-8*LL^2 - 4.9865527486804495*^-8*NLL)*
    Cld[1, 1, 2, 2] + (2.4639391496069235*^-6 + 2.9805992996031107*^-6*LL - 
     1.531346501909062*^-8*LL^2 + 1.5737192425974506*^-8*NLL)*
    Cld[1, 1, 3, 3] + (2.4639391496069235*^-6 + 2.9805992996031107*^-6*LL - 
     1.531346501909062*^-8*LL^2 + 1.5737192425974506*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-8.751478170029998*^-6 - 0.000010548897830712918*LL + 
     5.046918920205897*^-8*LL^2 - 4.9865527486804495*^-8*NLL)*
    Cld[2, 2, 2, 2] + (2.4639391496069235*^-6 + 2.9805992996031107*^-6*LL - 
     1.531346501909062*^-8*LL^2 + 1.5737192425974506*^-8*NLL)*
    Cld[2, 2, 3, 3] + (2.4639391496069235*^-6 + 2.995084963271629*^-6*LL - 
     7.364726157488346*^-9*LL^2 + 1.4412402615707516*^-8*NLL)*
    Cld[3, 3, 1, 1] + (-8.75147817003*^-6 - 0.000010534412167044399*LL + 
     5.841792806366124*^-8*LL^2 - 5.119031729707149*^-8*NLL)*
    Cld[3, 3, 2, 2] + (2.4639391496069235*^-6 + 2.995084963271629*^-6*LL - 
     7.364726157488346*^-9*LL^2 + 1.4412402615707516*^-8*NLL)*
    Cld[3, 3, 3, 3] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[1, 1, 1, 1] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[1, 1, 2, 2] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[1, 1, 3, 3] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[2, 2, 1, 1] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[2, 2, 2, 2] + (-2.7800768655698437*^-9*LL - 
     8.615322482300287*^-10*LL^2 + 1.3247898102669925*^-9*NLL)*
    Cle[2, 2, 3, 3] + (1.170558680294855*^-8 + 7.087206613372248*^-9*LL)*LL*
    Cle[3, 3, 1, 1] + (1.170558680294855*^-8 + 7.087206613372248*^-9*LL)*LL*
    Cle[3, 3, 2, 2] + (1.170558680294855*^-8 + 7.087206613372248*^-9*LL)*LL*
    Cle[3, 3, 3, 3] + (-3.4505096023819646*^-8*LL - 
     1.7642170076583268*^-8*LL^2 + 6.436075300235981*^-8*NLL)*
    Cll[1, 1, 1, 1] + (0.000061351944495066 + 0.00005734141960633355*LL + 
     3.14204766046695*^-7*LL^2 + 2.8122889553213495*^-7*NLL)*
    Cll[1, 1, 2, 2] + (-5.560153731139687*^-9*LL - 1.723064496460593*^-9*
      LL^2 + 2.6495796205333634*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (-0.003536267728959354 - 0.00002094809696344364*LL - 
     5.505298878013219*^-7*LL^2 - 3.396983912691181*^-7*NLL)*
    Cll[1, 2, 2, 1] + (-5.551656850971224*^-9*LL - 1.7663202102963212*^-9*
      LL^2 + 5.464559462537216*^-8*NLL)*Cll[1, 3, 3, 1] + 
   (-3.4505096023819646*^-8*LL - 1.7642170076583268*^-8*LL^2 + 
     6.436075300235981*^-8*NLL)*Cll[2, 2, 2, 2] + 
   (-5.560153731139687*^-9*LL - 1.723064496460593*^-9*LL^2 + 
     2.6495796205333634*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (-5.551656850971224*^-9*LL - 1.7663202102963212*^-9*LL^2 + 
     5.464559462537216*^-8*NLL)*Cll[2, 3, 3, 2] + 
   (2.3393285441709303*^-8*LL + 1.4152785369826303*^-8*LL^2 - 
     7.065578756454194*^-9*NLL)*Cll[3, 3, 3, 3] + 
   (-2.463939149606955*^-6 - 3.6544126062051724*^-6*LL - 
     3.73651816484384*^-7*LL^2 - 6.237935600995874*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (0.00005915432810835827 + 0.00007263755851410099*LL + 
     2.1766978307590468*^-7*LL^2 + 5.361598154733334*^-7*NLL)*
    Clq1[1, 1, 2, 2] + (-0.000013537049643441465 - 0.000016437574832834468*
      LL - 8.628846730773103*^-7*LL^2 - 5.714588528527834*^-7*NLL)*
    Clq1[1, 1, 3, 3] + (-2.463939149606955*^-6 - 3.6544126062051724*^-6*LL - 
     3.73651816484384*^-7*LL^2 - 6.237935600995874*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (0.00005915432810835827 + 0.00007263755851410099*LL + 
     2.1766978307590468*^-7*LL^2 + 5.361598154733334*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.000013537049643441465 - 0.000016437574832834468*
      LL - 8.628846730773103*^-7*LL^2 - 5.714588528527834*^-7*NLL)*
    Clq1[2, 2, 3, 3] + (-2.463939149606955*^-6 - 3.668898269873691*^-6*LL - 
     3.816005553459854*^-7*LL^2 - 6.10545661996916*^-8*NLL)*
    Clq1[3, 3, 1, 1] + (0.00005915432810835827 + 0.00007262307285043247*LL + 
     2.0972104421430357*^-7*LL^2 + 5.374846052836005*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (-0.000013537049643441468 - 0.00001674135234539039*
      LL - 3.44465765571526*^-7*LL^2 - 1.3149435773636155*^-7*NLL)*
    Clq1[3, 3, 3, 3] + (0.0000819365448586655 + 0.00009960098424789232*LL + 
     6.468023561351532*^-7*LL^2 + 1.8304685924270116*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00012321400642313355 - 0.00015028784498415663*LL - 
     1.7314172065966079*^-6*LL^2 - 2.569097789047667*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (-7.847991844140278*^-6 + 0.00018464865466774944*LL - 
     6.728787667998639*^-7*LL^2 + 7.534197311133611*^-6*NLL)*
    Clq3[1, 1, 3, 3] + (0.0000819365448586655 + 0.00009960098424789232*LL + 
     6.468023561351532*^-7*LL^2 + 1.8304685924270116*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00012321400642313355 - 0.00015028784498415663*LL - 
     1.7314172065966079*^-6*LL^2 - 2.569097789047667*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (-7.847991844140278*^-6 + 0.00018464865466774944*LL - 
     6.728787667998639*^-7*LL^2 + 7.534197311133611*^-6*NLL)*
    Clq3[2, 2, 3, 3] + (0.00008193654485866549 + 0.00009964430841927221*LL + 
     6.706485727199588*^-7*LL^2 + 1.7711900049518065*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00012321400642313358 - 0.0001502445208127767*LL - 
     1.7075709900118027*^-6*LL^2 - 2.628376376522871*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (0.00004506996578554543 + 0.00005557509566724486*LL - 
     8.478428924539327*^-8*LL^2 - 6.006066696984463*^-9*NLL)*
    Clq3[3, 3, 3, 3] + (-4.92787829921391*^-6 - 5.941111269277051*^-6*LL + 
     4.72712612789247*^-8*LL^2 - 5.196659912146651*^-8*NLL)*Clu[1, 1, 1, 1] + 
   (-4.92787829921391*^-6 - 5.941111269277051*^-6*LL + 
     4.72712612789247*^-8*LL^2 - 5.196659912146651*^-8*NLL)*Clu[1, 1, 2, 2] + 
   (2.0138843593572436*^-7*LL + 2.09192909615341*^-7*LL^2 - 
     5.290172259879196*^-7*NLL)*Clu[1, 1, 3, 3] + 
   (-4.92787829921391*^-6 - 5.941111269277051*^-6*LL + 
     4.72712612789247*^-8*LL^2 - 5.196659912146651*^-8*NLL)*Clu[2, 2, 1, 1] + 
   (-4.92787829921391*^-6 - 5.941111269277051*^-6*LL + 
     4.72712612789247*^-8*LL^2 - 5.196659912146651*^-8*NLL)*Clu[2, 2, 2, 2] + 
   (2.0138843593572436*^-7*LL + 2.09192909615341*^-7*LL^2 - 
     5.290172259879196*^-7*NLL)*Clu[2, 2, 3, 3] + 
   (-4.92787829921391*^-6 - 5.970082596614088*^-6*LL + 
     3.137378355572015*^-8*LL^2 - 4.9317019500932526*^-8*NLL)*
    Clu[3, 3, 1, 1] + (-4.92787829921391*^-6 - 5.970082596614088*^-6*LL + 
     3.137378355572015*^-8*LL^2 - 4.9317019500932526*^-8*NLL)*
    Clu[3, 3, 2, 2] + (3.499834803820627*^-8*LL + 1.9329543189213643*^-7*
      LL^2 + 5.470394988355738*^-24*NLL)*Clu[3, 3, 3, 3] + 
   (-4.92787829921391*^-6 - 5.982925766052081*^-6*LL + 
     3.689122905981978*^-8*LL^2 - 2.204929427110393*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (6.2875390204226305*^-6 + 7.522352182724069*^-6*LL - 
     4.3555050870069045*^-8*LL^2 + 3.7668167570969815*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (-4.92787829921391*^-6 - 5.982925766052081*^-6*LL + 
     3.689122905981978*^-8*LL^2 - 2.204929427110393*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (0.00005669038895875183 + 0.00006857162442566041*LL - 
     4.206562715347989*^-7*LL^2 + 2.580169600770144*^-6*NLL)*
    Cqd1[2, 2, 1, 1] + (0.00006790580627838825 + 0.00008207690237443656*LL - 
     5.011025514646878*^-7*LL^2 + 3.177344219190882*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (0.00005669038895875183 + 0.00006857162442566041*LL - 
     4.206562715347989*^-7*LL^2 + 2.580169600770144*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (0.00009156800284197015 - 0.00022491536499252165*LL + 
     5.2544449591127005*^-6*LL^2 - 9.294979085793913*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.0003868516960431773 + 0.0007210109505304689*LL - 
     0.00001918194206921464*LL^2 + 0.000030213467116820125*NLL)*
    Cqd1[3, 3, 2, 2] + (0.00009156800284197015 - 0.00022491536499252165*LL + 
     5.2544449591127005*^-6*LL^2 - 9.294979085793913*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (-1.2004099416043924*^-22 - 8.087286477880999*^-7*LL - 
     5.101819034394691*^-7*LL^2 - 6.912734652515877*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (-3.601229824813177*^-22 - 4.344375486102755*^-7*LL - 
     2.636535638721119*^-7*LL^2 - 8.31921043594503*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (-1.2004099416043924*^-22 - 8.087286477880999*^-7*LL - 
     5.101819034394691*^-7*LL^2 - 6.912734652515877*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (1.9206559065670274*^-21 - 4.594923950011693*^-8*LL + 
     1.5691607121145065*^-6*LL^2 + 2.2444151847813545*^-6*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 3.2834185967770096*^-7*LL + 
     1.8156890516818635*^-6*LL^2 + 2.103767606438439*^-6*NLL)*
    Cqd8[2, 2, 2, 2] + (1.9206559065670274*^-21 - 4.594923950011693*^-8*LL + 
     1.5691607121145065*^-6*LL^2 + 2.2444151847813545*^-6*NLL)*
    Cqd8[2, 2, 3, 3] + (-1.9206559065670278*^-21 + 5.293192102079367*^-7*LL - 
     2.993945781812902*^-6*LL^2 + 1.6439347136405217*^-6*NLL)*
    Cqd8[3, 3, 1, 1] + (7.682623626268111*^-21 - 0.000011403078613876443*LL + 
     8.554625823143236*^-6*LL^2 - 3.80386742267195*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (-1.9206559065670278*^-21 + 5.293192102079367*^-7*LL - 
     2.993945781812902*^-6*LL^2 + 1.6439347136405217*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (-2.463939149606955*^-6 - 3.0022067716212164*^-6*LL + 
     2.0828554555984017*^-8*LL^2 + 1.3792502222140882*^-8*NLL)*
    Cqe[1, 1, 1, 1] + (-2.463939149606955*^-6 - 3.0022067716212164*^-6*LL + 
     2.0828554555984017*^-8*LL^2 + 1.3792502222140882*^-8*NLL)*
    Cqe[1, 1, 2, 2] + (-2.463939149606955*^-6 - 3.0022067716212164*^-6*LL + 
     2.0828554555984017*^-8*LL^2 + 1.3792502222140882*^-8*NLL)*
    Cqe[1, 1, 3, 3] + (0.00005915432810835827 + 0.00007148581250294562*LL - 
     4.770004256368042*^-7*LL^2 + 2.3635537705169833*^-7*NLL)*
    Cqe[2, 2, 1, 1] + (0.00005915432810835827 + 0.00007148581250294562*LL - 
     4.770004256368042*^-7*LL^2 + 2.3635537705169833*^-7*NLL)*
    Cqe[2, 2, 2, 2] + (0.00005915432810835827 + 0.00007148581250294562*LL - 
     4.770004256368042*^-7*LL^2 + 2.3635537705169833*^-7*NLL)*
    Cqe[2, 2, 3, 3] + (-0.000013537049643441465 - 0.000016345038285017426*
      LL - 1.0518793249687877*^-7*LL^2 - 4.889531659080025*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (-0.000013537049643441465 - 0.000016345038285017426*
      LL - 1.0518793249687877*^-7*LL^2 - 4.889531659080025*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (-0.000013537049643441465 - 0.000016345038285017426*
      LL - 1.0518793249687877*^-7*LL^2 - 4.889531659080025*^-8*NLL)*
    Cqe[3, 3, 3, 3] + (0.00003803102146262756 + 0.00008546230163484235*LL - 
     0.000011492810798531267*LL^2 + 4.761895442689311*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-0.00011338077791750353 - 0.00013642896343389884*LL + 
     2.0109635505142185*^-6*LL^2 - 4.480662125077363*^-6*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.00018313600568394193 + 0.00043334952230135595*LL + 
     1.736219649418485*^-6*LL^2 + 0.000027309896958195854*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.000024069703153620663 - 0.00007003756878767071*
      LL + 7.112274568042498*^-6*LL^2 + 7.24342037090165*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (0.00068437098340711 - 0.0005191899736669896*LL + 
     0.000032769511690213364*LL^2 + 0.000016171250992377606*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.0001754815025337516 - 0.00029192883385641187*LL + 
     0.00002061604891708799*LL^2 - 1.9991371968650365*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.005073804869046491 - 0.010053752403019586*LL + 
     0.0002350728051058471*LL^2 - 0.00034541573495890804*NLL)*
    Cqq1[2, 2, 3, 3] + (0.000594094993926662 - 0.0008325634888935743*LL + 
     0.00010764775242909029*LL^2 + 0.00004966764425882267*NLL)*
    Cqq1[2, 3, 3, 2] + (-0.0011350757195077318 + 0.0023667918479484983*LL - 
     0.00007850655822750789*LL^2 + 0.00008601336685194512*NLL)*
    Cqq1[3, 3, 3, 3] + (0.0004598302268683694 + 0.0005107963215442501*LL + 
     3.7852415085387875*^-6*LL^2 + 0.00001421783106924264*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.00024766476938680804 - 0.00029537400689563304*LL + 
     4.5560570919395227*^-7*LL^2 - 0.000012301830299021836*NLL)*
    Cqq3[1, 1, 2, 2] + (0.0029108665707178114 - 0.0031411430032735094*LL + 
     0.000015426131514510194*LL^2 - 0.00015046745931955946*NLL)*
    Cqq3[1, 1, 3, 3] + (-6.165170957713314*^-6 - 0.00004230508353891079*LL + 
     6.003556340655795*^-6*LL^2 + 0.00003413077120528863*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.0009568452831332815 + 0.0007746359693042432*LL - 
     0.00006413318951797811*LL^2 + 9.656397585359885*^-6*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.000713660167212891 - 0.0008484754119787928*LL + 
     2.673920541310958*^-6*LL^2 + 7.611109837024153*^-6*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.00370021414621935 + 0.0054170955641987956*LL + 
     0.00008066106375575181*LL^2 + 0.0003390404234931133*NLL)*
    Cqq3[2, 2, 3, 3] + (0.006128028488400524 - 0.006310872329786816*LL + 
     0.000539067810856694*LL^2 + 0.000043782806446634225*NLL)*
    Cqq3[2, 3, 3, 2] + (-0.0001040886150521131 - 0.0002920630435931541*LL - 
     0.00018386723373130503*LL^2 - 0.0001225021895085534*NLL)*
    Cqq3[3, 3, 3, 3] + (9.855756598427694*^-6 + 0.00001198566993274223*LL - 
     6.626566336575539*^-8*LL^2 + 4.2201492723370426*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (9.855756598427694*^-6 + 0.00001198566993274223*LL - 
     6.626566336575539*^-8*LL^2 + 4.2201492723370426*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (0.00012313503106888124 - 0.00020081158203429908*LL + 
     4.949740122109396*^-6*LL^2 - 6.041732142914988*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-0.00011338077791750351 - 0.00013732302320211974*LL + 
     7.279848990289733*^-7*LL^2 - 5.07860646073324*^-6*NLL)*
    Cqu1[2, 2, 1, 1] + (-0.00011338077791750351 - 0.00013732302320211974*LL + 
     7.279848990289733*^-7*LL^2 - 5.07860646073324*^-6*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00295622967419613 + 0.004792254624138585*LL - 
     0.00012406803224092653*LL^2 + 0.0001924233500653471*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.00018313600568394193 + 0.00044988729124349373*LL - 
     0.000010159665508886207*LL^2 + 0.000019459532173463792*NLL)*
    Cqu1[3, 3, 1, 1] + (-0.00018313600568394193 + 0.00044988729124349373*LL - 
     0.000010159665508886207*LL^2 + 0.000019459532173463792*NLL)*
    Cqu1[3, 3, 2, 2] + (0.0006765122542462475 - 0.0011039096260474148*LL + 
     0.00003861744245846156*LL^2 - 0.000035950191223909564*NLL)*
    Cqu1[3, 3, 3, 3] + (0. - 9.007290706574854*^-7*LL - 
     3.352023399613294*^-7*LL^2 - 8.332712998522243*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (0. - 9.007290706574854*^-7*LL - 
     3.352023399613294*^-7*LL^2 - 8.332712998522243*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (0. + 1.483413014710984*^-6*LL - 
     2.8265048900443232*^-6*LL^2 + 3.9096258983940597*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (0. - 4.784165724313862*^-6*LL - 
     1.0689346907149707*^-6*LL^2 + 7.259721455078014*^-6*NLL)*
    Cqu8[2, 2, 1, 1] + (0. - 4.784165724313862*^-6*LL - 
     1.0689346907149707*^-6*LL^2 + 7.259721455078014*^-6*NLL)*
    Cqu8[2, 2, 2, 2] + (0. - 0.00007410126138335317*LL + 
     0.00005853395886802117*LL^2 - 4.355448846239378*^-6*NLL)*
    Cqu8[2, 2, 3, 3] + (-3.8413118131340556*^-21 - 6.4406453754974715*^-6*
      LL + 5.135467978022363*^-6*LL^2 - 1.0468957158169126*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (-3.8413118131340556*^-21 - 6.4406453754974715*^-6*
      LL + 5.135467978022363*^-6*LL^2 - 1.0468957158169126*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. + 2.9492617988192786*^-6*LL - 
     4.879421735058647*^-6*LL^2 + 0.000012572860917198683*NLL)*
    Cqu8[3, 3, 3, 3] + (0.00019645888284386994 - 0.00023017253336033225*LL + 
     0.000011792495035788698*LL^2 - 0.000014202170880900466*NLL)*CuB[3, 3] + 
   (-9.85575659842782*^-6 - 0.000011966105551967417*LL + 
     4.25594900347144*^-8*LL^2 - 4.500071060450094*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (0.00001257507804084526 + 0.000015104998299434566*LL - 
     8.167400555321515*^-8*LL^2 + 5.990161625106399*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (-9.85575659842782*^-6 - 0.000011966105551967417*LL + 
     4.25594900347144*^-8*LL^2 - 4.500071060450094*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (-9.85575659842782*^-6 - 0.000011966105551967417*LL + 
     4.25594900347144*^-8*LL^2 - 4.500071060450094*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (0.00001257507804084526 + 0.000015104998299434566*LL - 
     8.167400555321515*^-8*LL^2 + 5.990161625106399*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (-9.85575659842782*^-6 - 0.000011966105551967417*LL + 
     4.25594900347144*^-8*LL^2 - 4.500071060450094*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00012313503106888026 + 0.00019932989545823885*LL - 
     4.863561056924296*^-6*LL^2 + 8.833580237635234*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0004373539567879315 - 0.0007045937900851417*LL + 
     0.000018154359599371354*LL^2 - 0.00003137532216459589*NLL)*
    Cud1[3, 3, 2, 2] + (-0.00012313503106888026 + 0.00019932989545823885*LL - 
     4.863561056924296*^-6*LL^2 + 8.833580237635234*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. - 9.174918766760202*^-9*LL + 
     1.0832068215313417*^-7*LL^2 + 1.2723015851177643*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (-2.4008198832087847*^-22 - 5.267615642825358*^-7*LL - 
     1.9509881269899777*^-7*LL^2 + 1.5646589108867458*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. - 9.174918766760202*^-9*LL + 
     1.0832068215313417*^-7*LL^2 + 1.2723015851177643*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. - 9.174918766760202*^-9*LL + 
     1.0832068215313417*^-7*LL^2 + 1.2723015851177643*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (-2.4008198832087847*^-22 - 5.267615642825358*^-7*LL - 
     1.9509881269899777*^-7*LL^2 + 1.5646589108867458*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. - 9.174918766760202*^-9*LL + 
     1.0832068215313417*^-7*LL^2 + 1.2723015851177643*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. + 2.6625019923870597*^-6*LL - 
     2.4163113085923627*^-6*LL^2 - 4.15478060925429*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 0.000011378857959256933*LL + 
     8.582312461944287*^-6*LL^2 + 0.000016594867776535377*NLL)*
    Cud8[3, 3, 2, 2] + (0. + 2.6625019923870597*^-6*LL - 
     2.4163113085923627*^-6*LL^2 - 4.15478060925429*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (-0.000010137591482038493*LL + 
     2.5546451113519828*^-6*LL^2 - 0.00033240008108631117*NLL)*CuG[3, 3] - 
   2.861828828344838*^-7*NLL*CuH[3, 3] + 
   (0.00002233971495643591 + 0.000029947051083877908*LL - 
     9.555542206286236*^-7*LL^2 + 1.5149512144507036*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (0.000039423026393710776 + 0.000048070343464497266*LL - 
     3.334597890803419*^-7*LL^2 + 1.3192979110060573*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (0.000492540124275525 - 0.0008087513276971419*LL + 
     0.000021928268123143087*LL^2 - 0.00002537435250511787*NLL)*
    Cuu[1, 1, 3, 3] + (5.256403519161376*^-6 + 0.000011823758703258534*LL - 
     1.5776486521769046*^-6*LL^2 + 1.7106045178953496*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (0.0002978205770215735 - 0.00029413130178824836*LL + 
     0.000026439936532478252*LL^2 + 7.354911034184074*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (0.00002233971495643591 + 0.000029947051083877908*LL - 
     9.555542206286236*^-7*LL^2 + 1.5149512144507036*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (0.000492540124275525 - 0.0008087513276971419*LL + 
     0.000021928268123143087*LL^2 - 0.00002537435250511787*NLL)*
    Cuu[2, 2, 3, 3] + (0.0002978205770215735 - 0.00029413130178824836*LL + 
     0.000026439936532478252*LL^2 + 7.354911034184074*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (5.794614129527728*^-6*LL - 5.869858686412629*^-6*
      LL^2 + 3.072783970554317*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (0.0005755632300642954 - 0.00023536293088804693*LL + 
     0.000010515433269057037*LL^2 - 0.000058134945762884284*NLL)*CuW[3, 3], 
 Rb -> CW*(-0.00027512035132925395 - 5.467621986922812*^-6*LL + 
     1.125456915324879*^-6*LL^2 - 0.000025308435487772307*NLL) + 
   CHWB*(0.008090229575163236 - 0.00040937042223216323*LL + 
     0.000012343523333186076*LL^2 - 0.000018998340756401394*NLL) + 
   CHB*(4.311067482702536*^-6 - 0.00002433141403539628*LL + 
     7.27103273116462*^-7*LL^2 + 8.87607154901421*^-7*NLL) + 
   CHW*(4.3110674827025364*^-6 - 0.000030102539114869687*LL + 
     7.759088866151312*^-7*LL^2 + 7.4775549108927315*^-6*NLL) + 
   CHbox*(1.0946141161510362*^-6 - 0.000026949173009554344*LL + 
     0.000014253772133958814*LL^2 + 0.000011677391635273765*NLL) + 
   CHD*(0.0015041139633114825 - 0.00048184622492478997*LL + 
     0.00003339778670339218*LL^2 + 0.00001715074951153532*NLL) + 
   3.2809984077328037*^-9*CG*NLL - 1.6136057742645133*^-9*CHG*NLL + 
   (5.676666033734136*^-6 + 7.68904938702078*^-6*LL - 
     2.2680433321063284*^-7*LL^2 + 2.0363439831556567*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (0.000010017645941883858 + 0.000012042835409729921*LL - 
     6.07220285351983*^-8*LL^2 + 3.410632846331933*^-7*NLL)*Cdd[1, 1, 2, 2] + 
   (-0.000012781634595647678 - 0.00001565695466689676*LL + 
     1.1026557528962419*^-7*LL^2 - 4.351667351255701*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (1.335686125584499*^-6 + 3.335263364311639*^-6*LL - 
     3.9288663788606745*^-7*LL^2 + 6.620551199793806*^-8*NLL)*
    Cdd[1, 2, 2, 1] + (-1.7042179460864844*^-6 - 4.397084731931361*^-6*LL + 
     5.122186433289706*^-7*LL^2 - 5.053466805897447*^-8*NLL)*
    Cdd[1, 3, 3, 1] + (5.676666033734136*^-6 + 7.68904938702078*^-6*LL - 
     2.2680433321063284*^-7*LL^2 + 2.0363439831556567*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-0.000012781634595647678 - 0.00001565695466689676*LL + 
     1.1026557528962419*^-7*LL^2 - 4.351667351255701*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.7042179460864844*^-6 - 4.397084731931361*^-6*LL + 
     5.122186433289706*^-7*LL^2 - 5.053466805897447*^-8*NLL)*
    Cdd[2, 3, 3, 2] + (-0.000020162518575468622 - 0.000027743088785848894*
      LL + 8.492885518292277*^-7*LL^2 - 6.893358015001101*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[1, 1, 1, 1] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[1, 1, 2, 2] + (-8.89522878329526*^-6 - 0.000010713419074498418*LL + 
     8.554519418588308*^-8*LL^2 - 1.9598854267026242*^-8*NLL)*
    Ced[1, 1, 3, 3] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[2, 2, 1, 1] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[2, 2, 2, 2] + (-8.89522878329526*^-6 - 0.000010713419074498418*LL + 
     8.554519418588308*^-8*LL^2 - 1.9598854267026242*^-8*NLL)*
    Ced[2, 2, 3, 3] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[3, 3, 1, 1] + (2.5044114854709645*^-6 + 2.982923515441445*^-6*LL - 
     1.4853096195519937*^-8*LL^2 + 5.517968893682144*^-9*NLL)*
    Ced[3, 3, 2, 2] + (-8.89522878329526*^-6 - 0.000010713419074498418*LL + 
     8.554519418588308*^-8*LL^2 - 1.9598854267026242*^-8*NLL)*
    Ced[3, 3, 3, 3] + (2.3795722421276863*^-8*LL + 1.4407240248012415*^-8*
      LL^2 - 7.2036201240062075*^-9*NLL)*Cee[1, 1, 1, 1] + 
   (4.7591444842553746*^-8*LL + 2.881448049602483*^-8*LL^2 - 
     1.4407240248012415*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (4.7591444842553746*^-8*LL + 2.881448049602483*^-8*LL^2 - 
     1.4407240248012415*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (2.3795722421276863*^-8*LL + 1.4407240248012415*^-8*LL^2 - 
     7.2036201240062075*^-9*NLL)*Cee[2, 2, 2, 2] + 
   (4.7591444842553746*^-8*LL + 2.881448049602483*^-8*LL^2 - 
     1.4407240248012415*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (2.3795722421276863*^-8*LL + 1.4407240248012415*^-8*LL^2 - 
     7.2036201240062075*^-9*NLL)*Cee[3, 3, 3, 3] + 
   (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[1, 1, 1, 1] + (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[1, 1, 2, 2] + (1.193585468306419*^-7*LL + 6.483480945952694*^-7*
      LL^2 - 1.842404531711845*^-23*NLL)*Ceu[1, 1, 3, 3] + 
   (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[2, 2, 1, 1] + (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[2, 2, 2, 2] + (1.193585468306419*^-7*LL + 6.483480945952694*^-7*
      LL^2 - 1.842404531711845*^-23*NLL)*Ceu[2, 2, 3, 3] + 
   (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[3, 3, 1, 1] + (-5.008822970941993*^-6 - 6.018439939351187*^-6*LL + 
     2.4195330266776207*^-9*LL^2 - 9.762560350360718*^-9*NLL)*
    Ceu[3, 3, 2, 2] + (1.193585468306419*^-7*LL + 6.483480945952694*^-7*
      LL^2 - 1.842404531711845*^-23*NLL)*Ceu[3, 3, 3, 3] + 
   (0.005699767175972132 - 0.0001997662194234762*LL + 
     4.631876085680551*^-6*LL^2 + 0.00008353070875340873*NLL)*CHd[1, 1] + 
   (0.005699767175972132 - 0.0001997662194234762*LL + 
     4.631876085680551*^-6*LL^2 + 0.00008353070875340873*NLL)*CHd[2, 2] + 
   (-0.020531958879108983 + 0.0007545685976854184*LL - 
     0.000019916408057364002*LL^2 + 0.00012406181584101962*NLL)*CHd[3, 3] + 
   (7.1645225035455855*^-6 + 7.361394136670274*^-6*LL - 
     7.61189248572896*^-7*LL^2 + 1.1294189096230328*^-7*NLL)*CHe[1, 1] + 
   (7.1645225035455855*^-6 + 7.361394136670274*^-6*LL - 
     7.61189248572896*^-7*LL^2 + 1.1294189096230328*^-7*NLL)*CHe[2, 2] + 
   (7.1645225035455855*^-6 + 7.361394136670274*^-6*LL - 
     7.61189248572896*^-7*LL^2 + 1.1294189096230328*^-7*NLL)*CHe[3, 3] + 
   (0.000011071552493597253 + 7.2290799555406495*^-6*LL - 
     7.571495966798735*^-7*LL^2 - 3.220669191804473*^-6*NLL)*CHl1[1, 1] + 
   (0.000011071552493597253 + 7.2290799555406495*^-6*LL - 
     7.571495966798735*^-7*LL^2 - 3.220669191804473*^-6*NLL)*CHl1[2, 2] + 
   (7.1645225035455855*^-6 + 7.361394136670278*^-6*LL - 
     7.611892485728963*^-7*LL^2 - 3.1755597456657163*^-6*NLL)*CHl1[3, 3] + 
   (0.0043271873750510385 - 0.00009281823149246932*LL - 
     3.2772499163320996*^-6*LL^2 - 0.00001000888113557365*NLL)*CHl3[1, 1] + 
   (0.0043271873750510385 - 0.00009281823149246932*LL - 
     3.2772499163320996*^-6*LL^2 - 0.00001000888113557365*NLL)*CHl3[2, 2] + 
   (-7.164522503566672*^-6 - 7.438890931645127*^-6*LL - 
     4.383159218362785*^-6*LL^2 - 3.0651962285139734*^-6*NLL)*CHl3[3, 3] + 
   (-0.005738972600931654 + 0.00020117548547693694*LL - 
     4.6362627780618294*^-6*LL^2 - 0.00018590217136099025*NLL)*CHq1[1, 1] + 
   (-0.005738972600931654 + 0.00020117548547693694*LL - 
     4.6362627780618294*^-6*LL^2 - 0.00018590217136099025*NLL)*CHq1[2, 2] + 
   (0.11293014671250907 - 0.005098041391126879*LL + 
     0.0002550016836227773*LL^2 - 0.00032862670457906295*NLL)*CHq1[3, 3] + 
   (-0.05685077999258353 + 0.0011498924748754463*LL - 
     0.000029635743133307047*LL^2 + 0.0000834548938121803*NLL)*CHq3[1, 1] + 
   (-0.05685077999258353 + 0.0011498924748754463*LL - 
     0.000029635743133307047*LL^2 + 0.0000834548938121803*NLL)*CHq3[2, 2] + 
   (0.10874150778165863 + 0.0025099902296613066*LL - 
     0.00017416813509813983*LL^2 - 0.00026561641083720663*NLL)*CHq3[3, 3] + 
   (-0.011409465795919747 + 0.00039988944683053406*LL - 
     9.264843637735676*^-6*LL^2 + 0.00010936308062450419*NLL)*CHu[1, 1] + 
   (-0.011409465795919747 + 0.00039988944683053406*LL - 
     9.264843637735676*^-6*LL^2 + 0.00010936308062450419*NLL)*CHu[2, 2] + 
   (-0.0005780397722606364 + 0.0009351555469680622*LL - 
     0.00009883325277354558*LL^2 + 0.00003621605574260858*NLL)*CHu[3, 3] + 
   (2.5044114854709645*^-6 + 2.980368277225433*^-6*LL - 
     1.5565001953188117*^-8*LL^2 + 1.5995689449946343*^-8*NLL)*
    Cld[1, 1, 1, 1] + (2.5044114854709645*^-6 + 2.980368277225433*^-6*LL - 
     1.5565001953188117*^-8*LL^2 + 1.5995689449946343*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-8.89522878329526*^-6 - 0.000010771362568532523*LL + 
     5.1298189372983406*^-8*LL^2 - 5.068461199090253*^-8*NLL)*
    Cld[1, 1, 3, 3] + (2.5044114854709645*^-6 + 2.980368277225433*^-6*LL - 
     1.5565001953188117*^-8*LL^2 + 1.5995689449946343*^-8*NLL)*
    Cld[2, 2, 1, 1] + (2.5044114854709645*^-6 + 2.980368277225433*^-6*LL - 
     1.5565001953188117*^-8*LL^2 + 1.5995689449946343*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-8.89522878329526*^-6 - 0.000010771362568532523*LL + 
     5.1298189372983406*^-8*LL^2 - 5.068461199090253*^-8*NLL)*
    Cld[2, 2, 3, 3] + (2.5044114854709645*^-6 + 2.9950918804740756*^-6*LL - 
     7.485698167142133*^-9*LL^2 + 1.4649138818938734*^-8*NLL)*
    Cld[3, 3, 1, 1] + (2.5044114854709645*^-6 + 2.9950918804740756*^-6*LL - 
     7.485698167142133*^-9*LL^2 + 1.4649138818938734*^-8*NLL)*
    Cld[3, 3, 2, 2] + (-8.89522878329526*^-6 - 0.00001075663896528388*LL + 
     5.937749315902938*^-8*LL^2 - 5.203116262191015*^-8*NLL)*
    Cld[3, 3, 3, 3] + (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*
      LL^2 + 1.3465506310076098*^-9*NLL)*Cle[1, 1, 1, 1] + 
   (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*LL^2 + 
     1.3465506310076098*^-9*NLL)*Cle[1, 1, 2, 2] + 
   (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*LL^2 + 
     1.3465506310076098*^-9*NLL)*Cle[1, 1, 3, 3] + 
   (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*LL^2 + 
     1.3465506310076098*^-9*NLL)*Cle[2, 2, 1, 1] + 
   (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*LL^2 + 
     1.3465506310076098*^-9*NLL)*Cle[2, 2, 2, 2] + 
   (-2.825742038004341*^-9*LL - 8.756836620397695*^-10*LL^2 + 
     1.3465506310076098*^-9*NLL)*Cle[2, 2, 3, 3] + 
   (1.1897861210638437*^-8 + 7.2036201240062166*^-9*LL)*LL*Cle[3, 3, 1, 1] + 
   (1.1897861210638437*^-8 + 7.2036201240062166*^-9*LL)*LL*Cle[3, 3, 2, 2] + 
   (1.1897861210638437*^-8 + 7.2036201240062166*^-9*LL)*LL*Cle[3, 3, 3, 3] + 
   (-3.507187217900347*^-8*LL - 1.793195800938308*^-8*LL^2 + 
     6.541793414759575*^-8*NLL)*Cll[1, 1, 1, 1] + 
   (0.00006235970335303635 + 0.00006871504242570634*LL + 
     3.1936585162932914*^-7*LL^2 + 2.8584832386357967*^-7*NLL)*
    Cll[1, 1, 2, 2] + (-5.651484076008682*^-9*LL - 1.7513673240800834*^-9*
      LL^2 + 2.6931012620145868*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (-0.00424119330020143 - 0.00002493663532134342*LL - 
     5.595728183159982*^-7*LL^2 - 3.4527823173965614*^-7*NLL)*
    Cll[1, 2, 2, 1] + (-5.642847674507261*^-9*LL - 1.7953335505016473*^-9*
      LL^2 + 5.5543195874785984*^-8*NLL)*Cll[1, 3, 3, 1] + 
   (-3.507187217900347*^-8*LL - 1.793195800938308*^-8*LL^2 + 
     6.541793414759575*^-8*NLL)*Cll[2, 2, 2, 2] + 
   (-5.651484076008682*^-9*LL - 1.7513673240800834*^-9*LL^2 + 
     2.6931012620145868*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (-5.642847674507261*^-9*LL - 1.7953335505016473*^-9*LL^2 + 
     5.5543195874785984*^-8*NLL)*Cll[2, 3, 3, 2] + 
   (2.377754042848982*^-8*LL + 1.4385257134801335*^-8*LL^2 - 
     7.181637010795241*^-9*NLL)*Cll[3, 3, 3, 3] + 
   (-2.5044114854709966*^-6 - 3.6652495513578595*^-6*LL - 
     3.797893713892515*^-7*LL^2 - 6.340399099245027*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (-2.5044114854709966*^-6 - 3.6652495513578595*^-6*LL - 
     3.797893713892515*^-7*LL^2 - 6.340399099245027*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (0.00004887099328262741 + 0.000060318471146123364*LL - 
     7.279013500631871*^-7*LL^2 + 2.7525136332721087*^-8*NLL)*
    Clq1[1, 1, 3, 3] + (-2.5044114854709966*^-6 - 3.6652495513578595*^-6*LL - 
     3.797893713892515*^-7*LL^2 - 6.340399099245027*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (-2.5044114854709966*^-6 - 3.6652495513578595*^-6*LL - 
     3.797893713892515*^-7*LL^2 - 6.340399099245027*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (0.00004887099328262741 + 0.000060318471146123364*LL - 
     7.279013500631871*^-7*LL^2 + 2.7525136332721087*^-8*NLL)*
    Clq1[2, 2, 3, 3] + (-2.5044114854709966*^-6 - 3.6799731546065024*^-6*LL - 
     3.8786867517529665*^-7*LL^2 - 6.20574403614425*^-8*NLL)*
    Clq1[3, 3, 1, 1] + (-2.5044114854709966*^-6 - 3.6799731546065024*^-6*LL - 
     3.8786867517529665*^-7*LL^2 - 6.20574403614425*^-8*NLL)*
    Clq1[3, 3, 2, 2] + (0.00004887099328262741 + 0.000060009703824618975*LL - 
     2.0096696272252604*^-7*LL^2 + 4.7471642956931786*^-7*NLL)*
    Clq1[3, 3, 3, 3] + (0.00008328242361690838 + 0.0000996062394477312*LL + 
     6.574266453751451*^-7*LL^2 + 1.860535625402686*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (0.00008328242361690838 + 0.0000996062394477312*LL + 
     6.574266453751451*^-7*LL^2 + 1.860535625402686*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (-0.00021649722878841593 - 0.00004641021780858028*LL - 
     1.6013417004225766*^-6*LL^2 + 7.685740649319363*^-6*NLL)*
    Clq3[1, 1, 3, 3] + (0.00008328242361690838 + 0.0000996062394477312*LL + 
     6.574266453751451*^-7*LL^2 + 1.860535625402686*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (0.00008328242361690838 + 0.0000996062394477312*LL + 
     6.574266453751451*^-7*LL^2 + 1.860535625402686*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (-0.00021649722878841593 - 0.00004641021780858028*LL - 
     1.6013417004225766*^-6*LL^2 + 7.685740649319363*^-6*NLL)*
    Clq3[2, 2, 3, 3] + (0.00008328242361690839 + 0.0000996502752563159*LL + 
     6.816645567332819*^-7*LL^2 + 1.8002833357554015*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (0.00008328242361690839 + 0.0000996502752563159*LL + 
     6.816645567332819*^-7*LL^2 + 1.8002833357554015*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00016271004784419773 - 0.0002007283709891842*LL - 
     1.0035872614120081*^-6*LL^2 + 2.1682896416467518*^-8*NLL)*
    Clq3[3, 3, 3, 3] + (-5.008822970941993*^-6 - 5.940319272723377*^-6*LL + 
     4.8047732712280813*^-8*LL^2 - 5.2820195548022546*^-8*NLL)*
    Clu[1, 1, 1, 1] + (-5.008822970941993*^-6 - 5.940319272723377*^-6*LL + 
     4.8047732712280813*^-8*LL^2 - 5.2820195548022546*^-8*NLL)*
    Clu[1, 1, 2, 2] + (2.884817360818763*^-7*LL + 6.645067021673615*^-7*
      LL^2 - 5.377067923887222*^-7*NLL)*Clu[1, 1, 3, 3] + 
   (-5.008822970941993*^-6 - 5.940319272723377*^-6*LL + 
     4.8047732712280813*^-8*LL^2 - 5.2820195548022546*^-8*NLL)*
    Clu[2, 2, 1, 1] + (-5.008822970941993*^-6 - 5.940319272723377*^-6*LL + 
     4.8047732712280813*^-8*LL^2 - 5.2820195548022546*^-8*NLL)*
    Clu[2, 2, 2, 2] + (2.884817360818763*^-7*LL + 6.645067021673615*^-7*
      LL^2 - 5.377067923887222*^-7*NLL)*Clu[2, 2, 3, 3] + 
   (-5.008822970941993*^-6 - 5.969766479220663*^-6*LL + 
     3.188912514018885*^-8*LL^2 - 5.012709428600732*^-8*NLL)*
    Clu[3, 3, 1, 1] + (-5.008822970941993*^-6 - 5.969766479220663*^-6*LL + 
     3.188912514018885*^-8*LL^2 - 5.012709428600732*^-8*NLL)*
    Clu[3, 3, 2, 2] + (1.193585468306419*^-7*LL + 6.483480945952694*^-7*
      LL^2 - 1.842404531711845*^-23*NLL)*Clu[3, 3, 3, 3] + 
   (-5.008822970941993*^-6 - 5.982820608863243*^-6*LL + 
     3.749719946829538*^-8*LL^2 - 2.2411473038159747*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (-5.008822970941993*^-6 - 5.982820608863243*^-6*LL + 
     3.749719946829538*^-8*LL^2 - 2.2411473038159747*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (6.3908172978238414*^-6 + 7.744293234308892*^-6*LL - 
     4.4270480326867936*^-8*LL^2 + 3.8286899867811833*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (-5.008822970941993*^-6 - 5.982820608863243*^-6*LL + 
     3.749719946829538*^-8*LL^2 - 2.2411473038159747*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (-5.008822970941993*^-6 - 5.982820608863243*^-6*LL + 
     3.749719946829538*^-8*LL^2 - 2.2411473038159747*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (6.3908172978238414*^-6 + 7.744293234308892*^-6*LL - 
     4.4270480326867936*^-8*LL^2 + 3.8286899867811833*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (0.00015570248734265188 - 0.00015004314523430585*LL + 
     4.423813038707332*^-6*LL^2 - 6.600991319711277*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (0.00015570248734265188 - 0.00015004314523430585*LL + 
     4.423813038707332*^-6*LL^2 - 6.600991319711277*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.0003305756697111392 + 0.0008114208297899575*LL - 
     0.000020413962823947333*LL^2 + 0.000033556415351116296*NLL)*
    Cqd1[3, 3, 3, 3] + (0. - 8.220127166992056*^-7*LL - 
     5.185620833440954*^-7*LL^2 - 7.026282309989584*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. - 8.220127166992056*^-7*LL - 
     5.185620833440954*^-7*LL^2 - 7.026282309989584*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (-1.2201277152104887*^-22 - 4.415735618442494*^-7*LL - 
     2.6798430214967277*^-7*LL^2 - 8.455860677060326*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. - 8.220127166992056*^-7*LL - 
     5.185620833440954*^-7*LL^2 - 7.026282309989584*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. - 8.220127166992056*^-7*LL - 
     5.185620833440954*^-7*LL^2 - 7.026282309989584*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (-1.2201277152104887*^-22 - 4.415735618442494*^-7*LL - 
     2.6798430214967277*^-7*LL^2 - 8.455860677060326*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (3.904408688673564*^-21 + 1.3133224580804268*^-6*LL - 
     9.296263158902996*^-7*LL^2 + 4.654847646275966*^-6*NLL)*
    Cqd8[3, 3, 1, 1] + (3.904408688673564*^-21 + 1.3133224580804268*^-6*LL - 
     9.296263158902996*^-7*LL^2 + 4.654847646275966*^-6*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 0.000010815075341278176*LL + 
     0.000010808640586054108*LL^2 + 2.5972749561105567*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[1, 1, 1, 1] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[1, 1, 2, 2] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[1, 1, 3, 3] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[2, 2, 1, 1] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[2, 2, 2, 2] + (-2.5044114854709966*^-6 - 3.00233067071817*^-6*LL + 
     2.11706816152853*^-8*LL^2 + 1.4019056024181433*^-8*NLL)*
    Cqe[2, 2, 3, 3] + (0.00004887099328262741 + 0.0000585789443687222*LL - 
     1.0647996057931838*^-6*LL^2 + 1.7652019838891973*^-7*NLL)*
    Cqe[3, 3, 1, 1] + (0.00004887099328262741 + 0.0000585789443687222*LL - 
     1.0647996057931838*^-6*LL^2 + 1.7652019838891973*^-7*NLL)*
    Cqe[3, 3, 2, 2] + (0.00004887099328262741 + 0.0000585789443687222*LL - 
     1.0647996057931838*^-6*LL^2 + 1.7652019838891973*^-7*NLL)*
    Cqe[3, 3, 3, 3] + (0.00003865571394910133 + 0.00008512054017232715*LL - 
     0.000011681590175949834*LL^2 + 4.8401137021527035*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (0.000010017645941883858 + 4.053652171017529*^-6*LL - 
     4.95517186221656*^-6*LL^2 - 4.973552546141959*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.00031140497468530294 + 0.00029197237188947087*LL + 
     9.667661029078044*^-6*LL^2 + 0.000023701580054442066*NLL)*
    Cqq1[1, 1, 3, 3] + (0.00006729378195631892 + 0.00016618742817363675*LL - 
     0.00001840800848968311*LL^2 + 0.000010177582658919604*NLL)*
    Cqq1[1, 2, 2, 1] + (0.0006038535190644201 - 0.0007641457617752087*LL + 
     0.000060595387086043095*LL^2 + 0.000018121315663500884*NLL)*
    Cqq1[1, 3, 3, 1] + (0.00003865571394910133 + 0.00008512054017232715*LL - 
     0.000011681590175949834*LL^2 + 4.8401137021527035*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.00031140497468530294 + 0.00029197237188947087*LL + 
     9.667661029078044*^-6*LL^2 + 0.000023701580054442066*NLL)*
    Cqq1[2, 2, 3, 3] + (0.0006038535190644201 - 0.0007641457617752087*LL + 
     0.000060595387086043095*LL^2 + 0.000018121315663500884*NLL)*
    Cqq1[2, 3, 3, 2] + (0.004097811511699039 - 0.00864050767436375*LL + 
     0.000335780541945008*LL^2 - 0.0002827989998277435*NLL)*
    Cqq1[3, 3, 3, 3] + (0.0004673833368488752 + 0.0005109835174306833*LL + 
     3.847417380732929*^-6*LL^2 + 0.000014451371266200992*NLL)*
    Cqq3[1, 1, 1, 1] + (0.0009993890834029005 + 0.0012048449599680996*LL + 
     6.812877454253009*^-6*LL^2 + 0.00005486014371234567*NLL)*
    Cqq3[1, 1, 2, 2] + (0.001707558115534363 - 0.004681430780208704*LL + 
     0.000018328972447123363*LL^2 - 0.00019330533583380974*NLL)*
    Cqq3[1, 1, 3, 3] + (-0.0000646224097051499 - 0.0001828779251067326*LL + 
     8.819573072128407*^-7*LL^2 - 0.0000259574011799437*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.0009142063256712295 + 0.0009221438527279736*LL - 
     0.000061014416032186256*LL^2 + 0.00006596419147533249*NLL)*
    Cqq3[1, 3, 3, 1] + (0.0004673833368488752 + 0.0005109835174306833*LL + 
     3.847417380732929*^-6*LL^2 + 0.000014451371266200992*NLL)*
    Cqq3[2, 2, 2, 2] + (0.001707558115534363 - 0.004681430780208704*LL + 
     0.000018328972447123363*LL^2 - 0.00019330533583380974*NLL)*
    Cqq3[2, 2, 3, 3] + (-0.0009142063256712295 + 0.0009221438527279736*LL - 
     0.000061014416032186256*LL^2 + 0.00006596419147533249*NLL)*
    Cqq3[2, 3, 3, 2] + (0.0003757771553622348 + 0.0009075528317890274*LL + 
     0.0006800201566186082*LL^2 + 0.0005199895237667042*NLL)*
    Cqq3[3, 3, 3, 3] + (0.000010017645941883858 + 0.000011985785152774442*
      LL - 6.735413431456931*^-8*LL^2 + 4.2894688814571225*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (0.000010017645941883858 + 0.000011985785152774442*
      LL - 6.735413431456931*^-8*LL^2 + 4.2894688814571225*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (0.00012515763066710752 - 0.00020103487973847884*LL + 
     4.579166275506678*^-6*LL^2 - 6.140972829328687*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (0.000010017645941883858 + 0.000011985785152774442*
      LL - 6.735413431456931*^-8*LL^2 + 4.2894688814571225*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (0.000010017645941883858 + 0.000011985785152774442*
      LL - 6.735413431456931*^-8*LL^2 + 4.2894688814571225*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (0.00012515763066710752 - 0.00020103487973847884*LL + 
     4.579166275506678*^-6*LL^2 - 6.140972829328687*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.00031140497468530294 + 0.0002999409095596739*LL - 
     8.615494767932094*^-6*LL^2 + 0.000014188197992405738*NLL)*
    Cqu1[3, 3, 1, 1] + (-0.00031140497468530294 + 0.0002999409095596739*LL - 
     8.615494767932094*^-6*LL^2 + 0.000014188197992405738*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.002442321384918724 + 0.004034440816360982*LL - 
     0.000181125226270479*LL^2 + 0.00012802415385683343*NLL)*
    Cqu1[3, 3, 3, 3] + (0. - 9.155243262448525*^-7*LL - 
     3.407083288927084*^-7*LL^2 - 8.469585030929642*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (0. - 9.155243262448525*^-7*LL - 
     3.407083288927084*^-7*LL^2 - 8.469585030929642*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-3.904408688673564*^-21 + 1.5450965487938857*^-6*LL - 
     2.8729326824065972*^-6*LL^2 + 3.5972802105555*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (0. - 9.155243262448525*^-7*LL - 
     3.407083288927084*^-7*LL^2 - 8.469585030929642*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (0. - 9.155243262448525*^-7*LL - 
     3.407083288927084*^-7*LL^2 - 8.469585030929642*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-3.904408688673564*^-21 + 1.5450965487938857*^-6*LL - 
     2.8729326824065972*^-6*LL^2 + 3.5972802105555*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. - 0.000010493664023676042*LL + 
     4.4740379496373425*^-6*LL^2 + 7.161835289363175*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. - 0.000010493664023676042*LL + 
     4.4740379496373425*^-6*LL^2 + 7.161835289363175*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (-6.247053901877702*^-20 - 0.00002341438988766595*LL + 
     0.00001761552133722799*LL^2 - 0.000035516143751458345*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0000846580277677272 - 0.00018900919627782767*LL + 
     0.000011986196986520566*LL^2 - 8.920161510278246*^-6*NLL)*CuB[3, 3] + 
   (-0.000010017645941883987 - 0.000011965899410049525*LL + 
     4.325856654200644*^-8*LL^2 - 4.5739886275294755*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (-0.000010017645941883987 - 0.000011965899410049525*
      LL + 4.325856654200644*^-8*LL^2 - 4.5739886275294755*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (0.000012781634595647683 + 0.00001554987078275929*LL - 
     8.301557187584064*^-8*LL^2 + 6.088555221072382*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (-0.000010017645941883987 - 0.000011965899410049525*
      LL + 4.325856654200644*^-8*LL^2 - 4.5739886275294755*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (-0.000010017645941883987 - 0.000011965899410049525*
      LL + 4.325856654200644*^-8*LL^2 - 4.5739886275294755*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (0.000012781634595647683 + 0.00001554987078275929*LL - 
     8.301557187584064*^-8*LL^2 + 6.088555221072382*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00012515763066710646 + 0.00019952885517501986*LL - 
     4.491571644490264*^-6*LL^2 + 8.978679448513297*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (-0.00012515763066710646 + 0.00019952885517501986*LL - 
     4.491571644490264*^-6*LL^2 + 8.978679448513297*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0004445378745536818 - 0.0007192425602714492*LL + 
     0.000018904438306681867*LL^2 - 0.000031890689022048755*NLL)*
    Cud1[3, 3, 3, 3] + (0. - 9.325624758793018*^-9*LL + 
     1.1009994323181099*^-7*LL^2 + 1.2932002412722607*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. - 9.325624758793018*^-9*LL + 
     1.1009994323181099*^-7*LL^2 + 1.2932002412722607*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. - 5.354140794849965*^-7*LL - 
     1.983034797767091*^-7*LL^2 + 1.590359789483596*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. - 9.325624758793018*^-9*LL + 
     1.1009994323181099*^-7*LL^2 + 1.2932002412722607*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. - 9.325624758793018*^-9*LL + 
     1.1009994323181099*^-7*LL^2 + 1.2932002412722607*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. - 5.354140794849965*^-7*LL - 
     1.983034797767091*^-7*LL^2 + 1.590359789483596*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (-3.904408688673564*^-21 + 2.7062358950249425*^-6*LL - 
     2.456001315891866*^-6*LL^2 - 4.223026481432575*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (-3.904408688673564*^-21 + 2.7062358950249425*^-6*LL - 
     2.456001315891866*^-6*LL^2 - 4.223026481432575*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (1.5617634754694256*^-20 - 0.000011565765562535175*
      LL + 8.723284381849603*^-6*LL^2 + 0.000016867452861430206*NLL)*
    Cud8[3, 3, 3, 3] + (0.000021380759134443175*LL + 
     2.5966073712464942*^-6*LL^2 - 0.00006534243738249345*NLL)*CuG[3, 3] + 
   6.023788265524886*^-6*NLL*CuH[3, 3] + 
   (0.000022706664134936545 + 0.00002991426456216126*LL - 
     9.712500268175684*^-7*LL^2 + 1.539835601055246*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (0.00004007058376753543 + 0.0000480729013319405*LL - 
     3.3893715510334844*^-7*LL^2 + 1.3409685225418511*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (0.00050063052266843 - 0.0008097349428977461*LL + 
     0.000020480948459961185*LL^2 - 0.000025791148235273602*NLL)*
    Cuu[1, 1, 3, 3] + (5.342744502337996*^-6 + 0.000011755627792382016*LL - 
     1.603562898531788*^-6*LL^2 + 1.7387026795686406*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (0.00030271253810038615 - 0.0002948623879082169*LL + 
     0.000026271731913463267*LL^2 + 8.078225312222187*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (0.000022706664134936545 + 0.00002991426456216126*LL - 
     9.712500268175684*^-7*LL^2 + 1.539835601055246*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (0.00050063052266843 - 0.0008097349428977461*LL + 
     0.000020480948459961185*LL^2 - 0.000025791148235273602*NLL)*
    Cuu[2, 2, 3, 3] + (0.00030271253810038615 - 0.0002948623879082169*LL + 
     0.000026271731913463267*LL^2 + 8.078225312222187*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (-0.00009340007223121384*LL + 
     0.00007141959938179616*LL^2 - 0.000016223211785789437*NLL)*
    Cuu[3, 3, 3, 3] + (-0.0015154954664030314 - 0.00008139572800213528*LL + 
     0.000010688158373526065*LL^2 + 0.00005959617091489698*NLL)*CuW[3, 3], 
 Rc -> CHB*(-8.202909168504554*^-6 + 0.000049169220339163334*LL - 
     1.383500056407779*^-6*LL^2 - 1.8322019027152248*^-6*NLL) + 
   CHW*(-8.202909168504556*^-6 + 0.00005080764690381536*LL - 
     1.476365226356766*^-6*LL^2 - 1.3854420141948047*^-6*NLL) + 
   CHbox*(-2.082783488167776*^-6 + 0.00003262259812215992*LL - 
     7.494339655502673*^-6*LL^2 - 6.810225936189768*^-7*NLL) + 
   CHD*(-0.0035507279447453523 + 0.00043105309604009247*LL - 
     0.000024465993007754346*LL^2 + 3.4703860956192572*^-6*NLL) + 
   CW*(0.00006430927877274096 + 0.00004412221580179064*LL - 
     2.1414698068441997*^-6*LL^2 + 6.3212670062851984*^-6*NLL) + 
   CHWB*(-0.01681474843308477 + 0.0008584508563255468*LL - 
     0.000023486712079479747*LL^2 + 0.000027272567739773853*NLL) - 
   6.242939139333849*^-9*CG*NLL + 3.070297937398292*^-9*CHG*NLL + 
   (5.58724392226004*^-6 + 7.676125591782556*^-6*LL - 
     2.5096074795307806*^-7*LL^2 + 1.7890155432545814*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (9.859842215751702*^-6 + 0.000011973126079089674*LL - 
     1.0135925094233381*^-7*LL^2 + 3.356906594202927*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (9.859842215751702*^-6 + 0.000011973126079089674*LL - 
     1.0135925094233381*^-7*LL^2 + 3.356906594202927*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (1.314645628767316*^-6 + 3.3791251044754794*^-6*LL - 
     4.0056224496382245*^-7*LL^2 + 2.211244923062351*^-8*NLL)*
    Cdd[1, 2, 2, 1] + (1.314645628767316*^-6 + 3.3791251044754794*^-6*LL - 
     4.0056224496382245*^-7*LL^2 + 2.211244923062351*^-8*NLL)*
    Cdd[1, 3, 3, 1] + (5.58724392226004*^-6 + 7.676125591782556*^-6*LL - 
     2.5096074795307806*^-7*LL^2 + 1.7890155432545814*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (9.859842215751702*^-6 + 0.000011973126079089674*LL - 
     1.0135925094233381*^-7*LL^2 + 3.356906594202927*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (1.314645628767316*^-6 + 3.3791251044754794*^-6*LL - 
     4.0056224496382245*^-7*LL^2 + 2.211244923062351*^-8*NLL)*
    Cdd[2, 3, 3, 2] + (5.58724392226004*^-6 + 7.676125591782556*^-6*LL - 
     2.5096074795307806*^-7*LL^2 + 1.7890155432545814*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[1, 1, 1, 1] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[1, 1, 2, 2] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[1, 1, 3, 3] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[2, 2, 1, 1] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[2, 2, 2, 2] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[2, 2, 3, 3] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[3, 3, 1, 1] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[3, 3, 2, 2] + (2.464960553937926*^-6 + 2.9487592908613694*^-6*LL - 
     3.541599705261418*^-8*LL^2 + 5.431046670921984*^-9*NLL)*
    Ced[3, 3, 3, 3] + (-4.527745167608675*^-8*LL - 2.7413461653626804*^-8*
      LL^2 + 1.3706730826813402*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-9.055490335217355*^-8*LL - 5.482692330725361*^-8*LL^2 + 
     2.7413461653626804*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (-9.055490335217355*^-8*LL - 5.482692330725361*^-8*LL^2 + 
     2.7413461653626804*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (-4.527745167608675*^-8*LL - 2.7413461653626804*^-8*LL^2 + 
     1.3706730826813402*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-9.055490335217355*^-8*LL - 5.482692330725361*^-8*LL^2 + 
     2.7413461653626804*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (-4.527745167608675*^-8*LL - 2.7413461653626804*^-8*LL^2 + 
     1.3706730826813402*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (-4.9299211078760265*^-6 - 5.949283016392104*^-6*LL + 
     4.397516990836178*^-8*LL^2 - 9.608774879323715*^-9*NLL)*
    Ceu[1, 1, 1, 1] + (0.000023991056214951867 + 0.000029102118025249123*LL - 
     5.318273148222921*^-8*LL^2 + 4.6760313855397544*^-8*NLL)*
    Ceu[1, 1, 2, 2] + (-1.2082817165064242*^-7 - 6.60439633265065*^-7*LL)*LL*
    Ceu[1, 1, 3, 3] + (-4.9299211078760265*^-6 - 5.949283016392104*^-6*LL + 
     4.397516990836178*^-8*LL^2 - 9.608774879323715*^-9*NLL)*
    Ceu[2, 2, 1, 1] + (0.000023991056214951867 + 0.000029102118025249123*LL - 
     5.318273148222921*^-8*LL^2 + 4.6760313855397544*^-8*NLL)*
    Ceu[2, 2, 2, 2] + (-1.2082817165064242*^-7 - 6.60439633265065*^-7*LL)*LL*
    Ceu[2, 2, 3, 3] + (-4.9299211078760265*^-6 - 5.949283016392104*^-6*LL + 
     4.397516990836178*^-8*LL^2 - 9.608774879323715*^-9*NLL)*
    Ceu[3, 3, 1, 1] + (0.000023991056214951867 + 0.000029102118025249123*LL - 
     5.318273148222921*^-8*LL^2 + 4.6760313855397544*^-8*NLL)*
    Ceu[3, 3, 2, 2] + (-1.2082817165064242*^-7 - 6.60439633265065*^-7*LL)*LL*
    Ceu[3, 3, 3, 3] + (0.005676677882312056 - 0.00022303189244319034*LL + 
     6.183259471135282*^-6*LL^2 - 0.00018464548510512788*NLL)*CHd[1, 1] + 
   (0.005676677882312056 - 0.00022303189244319034*LL + 
     6.183259471135282*^-6*LL^2 - 0.00018464548510512788*NLL)*CHd[2, 2] + 
   (0.005676677882312056 - 0.00022303189244319034*LL + 
     6.183259471135282*^-6*LL^2 - 0.00018464548510512788*NLL)*CHd[3, 3] + 
   (-0.000013632337598048869 - 0.0000160196322872363*LL + 
     8.751488068657129*^-7*LL^2 - 2.1490085149447506*^-7*NLL)*CHe[1, 1] + 
   (-0.000013632337598048869 - 0.0000160196322872363*LL + 
     8.751488068657129*^-7*LL^2 - 2.1490085149447506*^-7*NLL)*CHe[2, 2] + 
   (-0.000013632337598048869 - 0.0000160196322872363*LL + 
     8.751488068657129*^-7*LL^2 - 2.1490085149447506*^-7*NLL)*CHe[3, 3] + 
   (-0.000021066462037213344 - 0.000015767870695925705*LL + 
     8.674623353168906*^-7*LL^2 + 6.128147366788965*^-6*NLL)*CHl1[1, 1] + 
   (-0.000021066462037213344 - 0.000015767870695925705*LL + 
     8.674623353168906*^-7*LL^2 + 6.128147366788965*^-6*NLL)*CHl1[2, 2] + 
   (-0.000013632337598048869 - 0.000016019632287236298*LL + 
     8.75148806865713*^-7*LL^2 + 6.042315101160452*^-6*NLL)*CHl1[3, 3] + 
   (-0.007413063173042916 + 0.00016242769663970795*LL - 
     1.374575457887495*^-6*LL^2 + 0.000014287968986771242*NLL)*CHl3[1, 1] + 
   (-0.007413063173042916 + 0.00016242769663970795*LL - 
     1.374575457887495*^-6*LL^2 + 0.000014287968986771242*NLL)*CHl3[2, 2] + 
   (0.000013632337598083245 + 0.000016072402258990543*LL + 
     7.297000120652876*^-7*LL^2 + 1.0758314324732604*^-6*NLL)*CHl3[3, 3] + 
   (-0.005715265720568511 + 0.00022441895891642946*LL - 
     6.187577061812821*^-6*LL^2 + 0.00037763584458831446*NLL)*CHq1[1, 1] + 
   (-0.15590324889801288 + 0.005688175029508213*LL - 
     0.00014611574979594356*LL^2 + 0.0006000041495845991*NLL)*CHq1[2, 2] + 
   (-0.03153195095854669 + 0.001894949187516496*LL - 
     0.0001072176010935792*LL^2 + 0.0004218419006891402*NLL)*CHq1[3, 3] + 
   (-0.05676595232564812 + 0.0012198690882994875*LL - 
     0.000014037464296911091*LL^2 + 0.0000964961879910745*NLL)*CHq3[1, 1] + 
   (0.09262243264192724 - 0.0018613790883639247*LL + 
     0.000028754413412057953*LL^2 - 0.00014831864862618958*NLL)*CHq3[2, 2] + 
   (-0.030009635761374224 - 0.0006698365071024068*LL + 
     0.000059793157029516975*LL^2 + 0.00008366827550900157*NLL)*CHq3[3, 3] + 
   (-0.011363130762727394 + 0.0004464151690729043*LL - 
     0.00001236759321523866*LL^2 - 0.00015677453757630914*NLL)*CHu[1, 1] + 
   (0.055244309472775005 - 0.0019768011596288148*LL + 
     0.00004991789951411642*LL^2 - 0.000259407960308542*NLL)*CHu[2, 2] + 
   (0.00041990420365846344 - 0.0007017898232262849*LL + 
     0.0000655517873296757*LL^2 - 0.00017211516003312044*NLL)*CHu[3, 3] + 
   (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[1, 1, 1, 1] + (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[1, 1, 2, 2] + (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[1, 1, 3, 3] + (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[2, 2, 1, 1] + (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[2, 2, 2, 2] + (2.464960553937926*^-6 + 2.9887513960274565*^-6*LL - 
     1.279171142181596*^-8*LL^2 + 1.185621996767438*^-8*NLL)*
    Cld[2, 2, 3, 3] + (2.464960553937926*^-6 + 2.9607359728025607*^-6*LL - 
     2.81646545194601*^-8*LL^2 + 1.4418377150615051*^-8*NLL)*
    Cld[3, 3, 1, 1] + (2.464960553937926*^-6 + 2.9607359728025607*^-6*LL - 
     2.81646545194601*^-8*LL^2 + 1.4418377150615051*^-8*NLL)*
    Cld[3, 3, 2, 2] + (2.464960553937926*^-6 + 2.9607359728025607*^-6*LL - 
     2.81646545194601*^-8*LL^2 + 1.4418377150615051*^-8*NLL)*
    Cld[3, 3, 3, 3] + (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*
      LL^2 - 2.5621571829406726*^-9*NLL)*Cle[1, 1, 1, 1] + 
   (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*LL^2 - 
     2.5621571829406726*^-9*NLL)*Cle[1, 1, 2, 2] + 
   (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*LL^2 - 
     2.5621571829406726*^-9*NLL)*Cle[1, 1, 3, 3] + 
   (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*LL^2 - 
     2.5621571829406726*^-9*NLL)*Cle[2, 2, 1, 1] + 
   (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*LL^2 - 
     2.5621571829406726*^-9*NLL)*Cle[2, 2, 2, 2] + 
   (5.376697386853012*^-9*LL + 1.6662122708307637*^-9*LL^2 - 
     2.5621571829406726*^-9*NLL)*Cle[2, 2, 3, 3] + 
   (-2.2638725838043387*^-8 - 1.3706730826813386*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-2.2638725838043387*^-8 - 1.3706730826813386*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-2.2638725838043387*^-8 - 1.3706730826813386*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (6.673321220324739*^-8*LL + 3.412013923572243*^-8*LL^2 - 
     1.244743613865995*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.00011865529464158986 - 0.0001175152499346552*LL - 
     6.076752644092753*^-7*LL^2 - 5.438995900737605*^-7*NLL)*
    Cll[1, 1, 2, 2] + (1.0753394773706023*^-8*LL + 3.332424541661754*^-9*
      LL^2 - 5.124314365881125*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (0.007249437438242773 + 0.00004282533414765669*LL + 
     1.0647304919784661*^-6*LL^2 + 6.569801990310713*^-7*NLL)*
    Cll[1, 2, 2, 1] + (1.0736961647888132*^-8*LL + 3.4160815392062796*^-9*
      LL^2 - 1.0568514469267747*^-7*NLL)*Cll[1, 3, 3, 1] + 
   (6.673321220324739*^-8*LL + 3.412013923572243*^-8*LL^2 - 
     1.244743613865995*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (1.0753394773706023*^-8*LL + 3.332424541661754*^-9*LL^2 - 
     5.124314365881125*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (1.0736961647888132*^-8*LL + 3.4160815392062796*^-9*LL^2 - 
     1.0568514469267747*^-7*NLL)*Cll[2, 3, 3, 2] + 
   (-4.5242855781653465*^-8*LL - 2.737163315485438*^-8*LL^2 + 
     1.3664902328041092*^-8*NLL)*Cll[3, 3, 3, 3] + 
   (-2.4649605539380132*^-6 - 3.662844025886958*^-6*LL - 
     3.7633481222248254*^-7*LL^2 - 5.8517718650873707*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (-0.00006745138230393608 - 0.00008063051714387669*LL + 
     1.0592130380435695*^-6*LL^2 - 4.719182715788622*^-7*NLL)*
    Clq1[1, 1, 2, 2] + (-0.00001354266130846348 - 0.00001706348293519795*LL + 
     1.5742247836540114*^-6*LL^2 + 7.193470124169781*^-7*NLL)*
    Clq1[1, 1, 3, 3] + (-2.4649605539380132*^-6 - 3.662844025886958*^-6*LL - 
     3.7633481222248254*^-7*LL^2 - 5.8517718650873707*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (-0.00006745138230393608 - 0.00008063051714387669*LL + 
     1.0592130380435695*^-6*LL^2 - 4.719182715788622*^-7*NLL)*
    Clq1[2, 2, 2, 2] + (-0.00001354266130846348 - 0.00001706348293519795*LL + 
     1.5742247836540114*^-6*LL^2 + 7.193470124169781*^-7*NLL)*
    Clq1[2, 2, 3, 3] + (-2.4649605539380132*^-6 - 3.6348286026620614*^-6*LL - 
     3.609618691248388*^-7*LL^2 - 6.107987583381443*^-8*NLL)*
    Clq1[3, 3, 1, 1] + (-0.00006745138230393608 - 0.00008060250172065178*LL + 
     1.0745859811412134*^-6*LL^2 - 4.744804287618028*^-7*NLL)*
    Clq1[3, 3, 2, 2] + (-0.00001354266130846348 - 0.00001647597408675545*LL + 
     5.715972593900116*^-7*LL^2 - 1.3154886756733235*^-7*NLL)*
    Clq1[3, 3, 3, 3] + (0.00008197051093361694 + 0.00009962551585353327*LL + 
     6.550355792774903*^-7*LL^2 + 1.6572788354705871*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00013439390243147925 - 0.00016062381532238313*LL - 
     9.05463204653393*^-8*LL^2 - 3.0650312849045175*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.00014743252603424006 - 0.00020863916526921023*LL + 
     1.8832237916111222*^-6*LL^2 - 0.000014588839806835577*NLL)*
    Clq3[1, 1, 3, 3] + (0.00008197051093361694 + 0.00009962551585353327*LL + 
     6.550355792774903*^-7*LL^2 + 1.6572788354705871*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00013439390243147925 - 0.00016062381532238313*LL - 
     9.05463204653393*^-8*LL^2 - 3.0650312849045175*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.00014743252603424006 - 0.00020863916526921023*LL + 
     1.8832237916111222*^-6*LL^2 - 0.000014588839806835577*NLL)*
    Clq3[2, 2, 3, 3] + (0.00008197051093361695 + 0.00009954172645860267*LL + 
     6.089167499845585*^-7*LL^2 + 1.7719242362104519*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00013439390243147925 - 0.0001607076047173138*LL - 
     1.3666514975827077*^-7*LL^2 - 2.9503858841646524*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (0.00004508864914397325 + 0.00005565715910646177*LL + 
     7.458429948715822*^-7*LL^2 - 6.008556459176699*^-9*NLL)*
    Clq3[3, 3, 3, 3] + (-4.929921107876028*^-6 - 5.957407135077129*^-6*LL + 
     4.2234653845690426*^-8*LL^2 - 4.421314907229158*^-8*NLL)*
    Clu[1, 1, 1, 1] + (0.000023991056214951867 + 0.000028812953022343416*LL - 
     2.2508086943977345*^-7*LL^2 + 2.452210284810673*^-7*NLL)*
    Clu[1, 1, 2, 2] + (-4.426283210234762*^-7*LL - 6.911855194603534*^-7*
      LL^2 + 1.023124781727525*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (-4.929921107876028*^-6 - 5.957407135077129*^-6*LL + 
     4.2234653845690426*^-8*LL^2 - 4.421314907229158*^-8*NLL)*
    Clu[2, 2, 1, 1] + (0.000023991056214951867 + 0.000028812953022343416*LL - 
     2.2508086943977345*^-7*LL^2 + 2.452210284810673*^-7*NLL)*
    Clu[2, 2, 2, 2] + (-4.426283210234762*^-7*LL - 6.911855194603534*^-7*
      LL^2 + 1.023124781727525*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (-4.929921107876028*^-6 - 5.901376288627336*^-6*LL + 
     7.29805400409787*^-8*LL^2 - 4.933746343817292*^-8*NLL)*Clu[3, 3, 1, 1] + 
   (0.000023991056214951867 + 0.00002886898386879321*LL - 
     1.9433498324448517*^-7*LL^2 + 2.40096714115186*^-7*NLL)*
    Clu[3, 3, 2, 2] + (-1.2082817165064242*^-7 - 6.60439633265065*^-7*LL)*LL*
    Clu[3, 3, 3, 3] + (-4.9299211078760265*^-6 - 5.948573947069902*^-6*LL + 
     5.7703397374212884*^-8*LL^2 - 2.2058434612365902*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (-4.9299211078760265*^-6 - 5.948573947069902*^-6*LL + 
     5.7703397374212884*^-8*LL^2 - 2.2058434612365902*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (-4.9299211078760265*^-6 - 5.948573947069902*^-6*LL + 
     5.7703397374212884*^-8*LL^2 - 2.2058434612365902*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (-0.00006991634285787437 - 0.00008457321922873336*LL + 
     4.932575868230708*^-7*LL^2 - 3.3075125165537975*^-6*NLL)*
    Cqd1[2, 2, 1, 1] + (-0.00006991634285787437 - 0.00008457321922873336*LL + 
     4.932575868230708*^-7*LL^2 - 3.3075125165537975*^-6*NLL)*
    Cqd1[2, 2, 2, 2] + (-0.00006991634285787437 - 0.00008457321922873336*LL + 
     4.932575868230708*^-7*LL^2 - 3.3075125165537975*^-6*NLL)*
    Cqd1[2, 2, 3, 3] + (0.00009160596155323019 - 0.00022465283542115778*LL + 
     6.172828963335002*^-6*LL^2 - 9.298832237727964*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (0.00009160596155323019 - 0.00022465283542115778*LL + 
     6.172828963335002*^-6*LL^2 - 9.298832237727964*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (0.00009160596155323019 - 0.00022465283542115778*LL + 
     6.172828963335002*^-6*LL^2 - 9.298832237727964*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. - 7.153940134115577*^-7*LL - 
     5.10393394866167*^-7*LL^2 - 7.860815351157925*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. - 7.153940134115577*^-7*LL - 
     5.10393394866167*^-7*LL^2 - 7.860815351157925*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. - 7.153940134115577*^-7*LL - 
     5.10393394866167*^-7*LL^2 - 7.860815351157925*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 2.3775023962557132*^-6*LL - 
     5.150514331628721*^-7*LL^2 - 1.4381729160721536*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 2.3775023962557132*^-6*LL - 
     5.150514331628721*^-7*LL^2 - 1.4381729160721536*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 2.3775023962557132*^-6*LL - 
     5.150514331628721*^-7*LL^2 - 1.4381729160721536*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. + 6.177010323945396*^-6*LL - 
     2.9951868957382995*^-6*LL^2 - 3.76691791437857*^-6*NLL)*
    Cqd8[3, 3, 1, 1] + (0. + 6.177010323945396*^-6*LL - 
     2.9951868957382995*^-6*LL^2 - 3.76691791437857*^-6*NLL)*
    Cqd8[3, 3, 2, 2] + (0. + 6.177010323945396*^-6*LL - 
     2.9951868957382995*^-6*LL^2 - 3.76691791437857*^-6*NLL)*
    Cqd8[3, 3, 3, 3] + (-2.464960553938013*^-6 - 2.9678607333051175*^-6*LL + 
     4.163406422975418*^-8*LL^2 + 1.37982197827853*^-8*NLL)*Cqe[1, 1, 1, 1] + 
   (-2.464960553938013*^-6 - 2.9678607333051175*^-6*LL + 
     4.163406422975418*^-8*LL^2 + 1.37982197827853*^-8*NLL)*Cqe[1, 1, 2, 2] + 
   (-2.464960553938013*^-6 - 2.9678607333051175*^-6*LL + 
     4.163406422975418*^-8*LL^2 + 1.37982197827853*^-8*NLL)*Cqe[1, 1, 3, 3] + 
   (-0.00006745138230393608 - 0.00008152233840991501*LL + 
     5.1967158432667*^-7*LL^2 - 3.541071699659667*^-7*NLL)*Cqe[2, 2, 1, 1] + 
   (-0.00006745138230393608 - 0.00008152233840991501*LL + 
     5.1967158432667*^-7*LL^2 - 3.541071699659667*^-7*NLL)*Cqe[2, 2, 2, 2] + 
   (-0.00006745138230393608 - 0.00008152233840991501*LL + 
     5.1967158432667*^-7*LL^2 - 3.541071699659667*^-7*NLL)*Cqe[2, 2, 3, 3] + 
   (-0.00001354266130846348 - 0.00001607949573786993*LL + 
     8.109742829885756*^-7*LL^2 - 4.891558571480306*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (-0.00001354266130846348 - 0.00001607949573786993*LL + 
     8.109742829885756*^-7*LL^2 - 4.891558571480306*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (-0.00001354266130846348 - 0.00001607949573786993*LL + 
     8.109742829885756*^-7*LL^2 - 4.891558571480306*^-8*NLL)*
    Cqe[3, 3, 3, 3] + (0.00003804678688851478 + 0.00008568051386395346*LL - 
     0.000011552842980677579*LL^2 + 4.47716921254743*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (0.00013983268571574875 + 0.00017333231317114646*LL + 
     5.500113381273929*^-7*LL^2 + 6.0925464523947335*^-6*NLL)*
    Cqq1[1, 1, 2, 2] + (-0.0001832119231064554 + 0.0004328176310012572*LL - 
     9.547225641457789*^-8*LL^2 + 0.000027321218036093407*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.000011647177551428365 - 0.00001510244967018354*
      LL + 2.5051740281071475*^-6*LL^2 - 0.000015794385112763045*NLL)*
    Cqq1[1, 2, 2, 1] + (0.000684654683386859 - 0.0004963804595248213*LL + 
     0.00003330835649406751*LL^2 - 6.257698831112199*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (0.00009013872127580488 + 0.00007254934963700954*LL + 
     0.000014608028346912111*LL^2 - 0.00001417900787291574*NLL)*
    Cqq1[2, 2, 2, 2] + (-0.005727505717831243 + 0.01160078665316771*LL - 
     0.00031749539455404416*LL^2 + 0.0003527598860639805*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.0030990228625635084 + 0.0032085724835582024*LL - 
     0.00029121947065978394*LL^2 - 0.00010161799743773546*NLL)*
    Cqq1[2, 3, 3, 2] + (-0.0011355462551768994 + 0.0024286591115896166*LL - 
     0.00011174780794051875*LL^2 + 0.0000684653300243793*NLL)*
    Cqq1[3, 3, 3, 3] + (0.00046002084544982945 + 0.0005114818726653573*LL + 
     3.6213876239415236*^-6*LL^2 + 0.000013239604581594814*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0003145403489871737 - 0.00038333770513814035*LL - 
     4.908511732848381*^-6*LL^2 - 0.000018933909768719577*NLL)*
    Cqq3[1, 1, 2, 2] + (0.002912073244886038 - 0.0031406957396985006*LL + 
     0.000020416500866024314*LL^2 - 0.00015052983428313327*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00004893589374229478 + 0.00017053633061624743*LL - 
     8.300009829666496*^-6*LL^2 - 0.000027542643227643266*NLL)*
    Cqq3[1, 2, 2, 1] + (-0.0009572419349406002 + 0.000842865042653031*LL - 
     0.00006590664361927352*LL^2 - 0.000054323910137671745*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.00072562530069471 - 0.0007242832471872514*LL - 
     0.000016829909186456395*LL^2 - 0.00005971615757795766*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.0040603798735293125 + 0.006144631975169033*LL - 
     0.00016755596045861577*LL^2 + 0.0001526037079592472*NLL)*
    Cqq3[2, 2, 3, 3] + (-0.004550498237732223 + 0.005125484061965472*LL - 
     0.00046904863920535554*LL^2 - 0.00009825324224150647*NLL)*
    Cqq3[2, 3, 3, 2] + (-0.00010413176407317989 - 0.00019904854447770875*LL - 
     0.00019423670590611492*LL^2 - 0.00017185738106374656*NLL)*
    Cqq3[3, 3, 3, 3] + (9.859842215751704*^-6 + 0.000011916974510299322*LL - 
     1.0788688397330358*^-7*LL^2 + 4.2218986981487036*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-0.000019061135107074904 - 0.00002297829270677485*
      LL + 8.380302958110566*^-8*LL^2 - 1.0300279406851618*^-6*NLL)*
    Cqu1[1, 1, 2, 2] + (0.0001231860756144031 - 0.00020065926188895576*LL + 
     5.805607187479815*^-6*LL^2 - 6.044236689906293*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (0.0001398326857157487 + 0.00016937676788878693*LL - 
     8.515452709268457*^-7*LL^2 + 6.489837884055003*^-6*NLL)*
    Cqu1[2, 2, 1, 1] + (0.00011091170839292244 + 0.0001344815006717127*LL - 
     6.598553573724364*^-7*LL^2 + 5.03762007355497*^-6*NLL)*
    Cqu1[2, 2, 2, 2] + (0.003370873853341376 - 0.00546425939304652*LL + 
     0.00014196970757820892*LL^2 - 0.00024593677164973883*NLL)*
    Cqu1[2, 2, 3, 3] + (-0.00018321192310645544 + 0.0004493622555462303*LL - 
     0.00001199628874941968*LL^2 + 0.000019467598951596523*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0010504795988332404 - 0.0019899540431295585*LL + 
     0.00004912360863124224*LL^2 - 0.00008764529916986357*NLL)*
    Cqu1[3, 3, 2, 2] + (0.0006767926964588499 - 0.0011355369645095611*LL + 
     0.00006508801025367403*LL^2 - 0.00003484754461272033*NLL)*
    Cqu1[3, 3, 3, 3] + (0. - 8.942242261756013*^-7*LL - 
     3.353412951469842*^-7*LL^2 - 8.405574941096027*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (6.1909472844050935*^-22 + 1.3922517836884522*^-6*LL - 
     3.84242665019319*^-7*LL^2 - 1.5740065014648225*^-6*NLL)*
    Cqu8[1, 1, 2, 2] + (0. + 4.027762874399743*^-6*LL - 
     2.827676592818866*^-6*LL^2 - 2.044512605275322*^-6*NLL)*
    Cqu8[1, 1, 3, 3] + (4.9527578275240756*^-21 + 7.098857955984319*^-6*LL + 
     2.6268428760180364*^-6*LL^2 - 5.637503967947522*^-6*NLL)*
    Cqu8[2, 2, 1, 1] + (0. + 9.385333965848373*^-6*LL + 
     2.577941506145701*^-6*LL^2 - 6.370952975302742*^-6*NLL)*
    Cqu8[2, 2, 2, 2] + (-7.92441252403852*^-20 + 0.00008764138882400154*LL - 
     0.00006535385806590355*LL^2 + 6.699767782759103*^-6*NLL)*
    Cqu8[2, 2, 3, 3] + (4.952757827524075*^-21 - 8.826352512832857*^-7*LL + 
     5.137596841163428*^-6*LL^2 - 6.371283064392775*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (-1.98110313100963*^-20 + 0.00003080225575293834*LL - 
     0.000024055662483862787*LL^2 - 1.3923749037875585*^-8*NLL)*
    Cqu8[3, 3, 2, 2] + (0. + 0.00001104802111662035*LL - 
     4.881444456478727*^-6*LL^2 + 6.315488952410678*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.00019960781856926503 + 0.00041665016101491165*LL - 
     0.000022806807258464683*LL^2 + 0.000023969060198797987*NLL)*CuB[3, 3] + 
   (-9.859842215752053*^-6 - 0.000011897402019542569*LL + 
     8.41708834563396*^-8*LL^2 - 4.5019365253801674*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (-9.859842215752053*^-6 - 0.000011897402019542569*LL + 
     8.41708834563396*^-8*LL^2 - 4.5019365253801674*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (-9.859842215752053*^-6 - 0.000011897402019542569*LL + 
     8.41708834563396*^-8*LL^2 - 4.5019365253801674*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (0.00001906113510707518 + 0.000023029091962445016*LL - 
     8.861262766530597*^-8*LL^2 + 8.38282544730178*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (0.00001906113510707518 + 0.000023029091962445016*LL - 
     8.861262766530597*^-8*LL^2 + 8.38282544730178*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (0.00001906113510707518 + 0.000023029091962445016*LL - 
     8.861262766530597*^-8*LL^2 + 8.38282544730178*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (-0.00012318607561440133 + 0.0001991769611010972*LL - 
     5.71939239752012*^-6*LL^2 + 8.837242120729643*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (-0.00012318607561440133 + 0.0001991769611010972*LL - 
     5.71939239752012*^-6*LL^2 + 8.837242120729643*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (-0.00012318607561440133 + 0.0001991769611010972*LL - 
     5.71939239752012*^-6*LL^2 + 8.837242120729643*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. - 3.847406139957698*^-8*LL + 
     1.0836558554044582*^-7*LL^2 + 1.5684458568398273*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. - 3.847406139957698*^-8*LL + 
     1.0836558554044582*^-7*LL^2 + 1.5684458568398273*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. - 3.847406139957698*^-8*LL + 
     1.0836558554044582*^-7*LL^2 + 1.5684458568398273*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 7.413081174598153*^-7*LL - 
     1.3614126382122777*^-7*LL^2 - 6.866682742488904*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 7.413081174598153*^-7*LL - 
     1.3614126382122777*^-7*LL^2 - 6.866682742488904*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 7.413081174598153*^-7*LL - 
     1.3614126382122777*^-7*LL^2 - 6.866682742488904*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. + 3.902738714973707*^-6*LL - 
     2.4173129692207525*^-6*LL^2 - 5.341289500164602*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. + 3.902738714973707*^-6*LL - 
     2.4173129692207525*^-6*LL^2 - 5.341289500164602*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. + 3.902738714973707*^-6*LL - 
     2.4173129692207525*^-6*LL^2 - 5.341289500164602*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (-4.899842066803899*^-7*LL - 
     4.94071004410535*^-6*LL^2 + 0.0004700203643029849*NLL)*CuG[3, 3] - 
   3.4516124898777265*^-6*NLL*CuH[3, 3] + 
   (0.000022348975689040154 + 0.000029617645770037794*LL - 
     1.0668670059276476*^-6*LL^2 + 1.6900125009591201*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.00007624454042829962 - 0.00009246935984633377*LL + 
     6.449146779305949*^-7*LL^2 - 2.551535793018731*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (0.0004927443024576124 - 0.0008081443291955249*LL + 
     0.000025352619070401185*LL^2 - 0.000025384871220064136*NLL)*
    Cuu[1, 1, 3, 3] + (-0.0000101659387237734 - 0.000022700877796078405*LL + 
     3.051188796143445*^-6*LL^2 - 3.3083268143592913*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (0.0002979440359257404 - 0.0002891561961963734*LL + 
     0.000027589317234697285*LL^2 + 1.6555549158830095*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.00010875945484110821 - 0.0001447878834124502*LL + 
     4.762970480001687*^-6*LL^2 - 7.5498751083371405*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.0023978996826075805 + 0.003920807532758005*LL - 
     0.00010787877920348076*LL^2 + 0.00012353339112806765*NLL)*
    Cuu[2, 2, 3, 3] + (-0.0014499201829789267 + 0.0014216609348532685*LL - 
     0.0001290952601284468*LL^2 - 0.000030868780856707646*NLL)*
    Cuu[2, 3, 3, 2] + (0.0000517679510103292*LL - 0.00003772977690665092*
      LL^2 + 6.327740113719729*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (0.00021910916640588085 + 0.0003550882947522525*LL - 
     0.00002033695660492524*LL^2 + 0.00003715673492069631*NLL)*CuW[3, 3], 
 Re -> CW*(-0.00010753257421350258 + 0.00012068835169200609*LL - 
     4.845965914197698*^-6*LL^2 - 6.765486925591594*^-6*NLL) + 
   CHB*(-0.000018562492966649024 + 0.00011516216964986111*LL - 
     3.1307441712300827*^-6*LL^2 - 2.9938992025570327*^-6*NLL) + 
   CHW*(-0.000018562492966649028 + 0.00011372094759487358*LL - 
     3.340890233878592*^-6*LL^2 + 1.1996038636499164*^-6*NLL) + 
   CHbox*(-4.713163714964841*^-6 + 0.0000650663709589893*LL - 
     6.142291055992676*^-6*LL^2 + 0.000010328901902573617*NLL) + 
   CHD*(-0.008649153961715198 + 0.0007271091075471924*LL - 
     0.0000338259440029495*LL^2 + 0.000027750642167286337*NLL) + 
   CHWB*(-0.03961749069002385 + 0.0020264118715703954*LL - 
     0.000053148452436721544*LL^2 + 0.00005202601962156481*NLL) + 
   0.00006284854203438143*CG*NLL - 0.00003090911903330234*CHG*NLL + 
   (-5.4204499315984*^-6 - 7.782959210469946*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012119676004676004*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004676004*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162638413*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-1.2753999839065486*^-6 - 3.4462424162638413*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-5.4204499315984*^-6 - 7.782959210469946*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004676004*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162638413*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-5.4204499315984*^-6 - 7.782959210469946*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (0.000045624731589688836 + 0.00005658662480199546*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[1, 1, 1, 1] + 
   (0.000045624731589688836 + 0.00005658662480199546*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[1, 1, 2, 2] + 
   (0.000045624731589688836 + 0.00005658662480199546*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[1, 1, 3, 3] + 
   (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 1, 1] + (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 3, 3] + (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 1, 1] + (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 2, 2] + (-2.391374969822874*^-6 - 3.0077688055003848*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 3, 3] + (0.00013444509836663617 + 0.0002376529838315754*LL - 
     2.7301324988439454*^-6*LL^2 - 8.688119994291723*^-7*NLL)*
    Cee[1, 1, 1, 1] + (0.00013444509836663617 + 0.00023761273792332355*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (0.00013444509836663617 + 0.00023761273792332355*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-4.024590825184233*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-8.049181650368463*^-8*LL - 1.2406871237602255*^-7*LL^2 - 
     6.352320346638565*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (-4.024590825184233*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (-0.00009124946317937718 - 0.00011405622778002604*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[1, 1, 1, 1] + (-0.00009124946317937718 - 0.00011405622778002604*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[1, 1, 2, 2] + (-0.0023995985347104493 + 0.003983035042946213*LL - 
     0.00009154934934665292*LL^2 + 0.000181489198392786*NLL)*
    Ceu[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.065756739723989*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.065756739723989*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 2, 2] + (-2.4595708825578377*^-7*LL - 
     1.1786162252166949*^-6*LL^2 + 3.138938991359922*^-8*NLL)*
    Ceu[2, 2, 3, 3] + (4.7827499396455085*^-6 + 6.065756739723989*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[3, 3, 1, 1] + (4.7827499396455085*^-6 + 6.065756739723989*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[3, 3, 2, 2] + (-2.4595708825578377*^-7*LL - 
     1.1786162252166949*^-6*LL^2 + 3.138938991359922*^-8*NLL)*
    Ceu[3, 3, 3, 3] + (-0.0057168831055497615 + 0.000168664512513583*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[1, 1] + 
   (-0.0057168831055497615 + 0.000168664512513583*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[2, 2] + 
   (-0.0057168831055497615 + 0.000168664512513583*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[3, 3] + 
   (0.11402613090910285 - 0.004186341648736796*LL + 
     0.00010509152907484914*LL^2 - 0.00017101293138258202*NLL)*CHe[1, 1] + 
   (-0.000030848832478837716 - 0.00003814036210547141*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742511*^-6*NLL)*CHe[2, 2] + 
   (-0.000030848832478837716 - 0.00003814036210547141*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742511*^-6*NLL)*CHe[3, 3] + 
   (-0.1331526199060143 + 0.004803341343979256*LL - 
     0.00011875553376708691*LL^2 + 0.00019548541138796218*NLL)*CHl1[1, 1] + 
   (-0.000047671630349479046 - 0.000037562870170996474*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[2, 2] + 
   (-0.000030848832478837716 - 0.00003813258546126507*LL + 
     1.6644850118831899*^-6*LL^2 + 3.013724405221337*^-6*NLL)*CHl1[3, 3] + 
   (-0.1491797336160589 + 0.003100316202598703*LL - 
     0.000044068469614312354*LL^2 + 0.00026942341929670296*NLL)*CHl3[1, 1] + 
   (-0.016823990093461805 + 0.00037041580474527175*LL - 
     7.3047343090890346*^-6*LL^2 + 0.00003073286569745044*NLL)*CHl3[2, 2] + 
   (0.000030848832479241114 + 0.000038267484258503595*LL - 
     2.542936048434913*^-6*LL^2 + 8.349105466493803*^-7*NLL)*CHl3[3, 3] + 
   (0.0057543189936675645 - 0.00017001017134410653*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[1, 1] + 
   (0.0057543189936675645 - 0.00017001017134410653*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[2, 2] + 
   (0.03057351384757614 - 0.000016286773559612724*LL - 
     0.00003430984674394504*LL^2 - 0.00003293482544346262*NLL)*CHq1[3, 3] + 
   (0.056857545211873084 - 0.0010560200780387165*LL + 
     8.1133503774443*^-6*LL^2 - 0.00008770981778838467*NLL)*CHq3[1, 1] + 
   (0.056857545211873084 - 0.0010560200780387165*LL + 
     8.1133503774443*^-6*LL^2 - 0.00008770981778838467*NLL)*CHq3[2, 2] + 
   (0.03046500106898191 + 0.0007681408987682709*LL - 
     0.00001437906408598194*LL^2 - 0.00004418174046810917*NLL)*CHq3[3, 3] + 
   (0.011443249398154637 - 0.0003376699194122817*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[1, 1] + 
   (0.011443249398154637 - 0.0003376699194122817*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[2, 2] + 
   (0.0005754701834323473 - 0.0010209586193312926*LL + 
     0.00008082467295608918*LL^2 - 0.000026013885025207823*NLL)*CHu[3, 3] + 
   (-0.00005831522475584855 - 0.00007285306668818768*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[1, 1, 1, 1] + (-0.00005831522475584855 - 0.00007285306668818768*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[1, 1, 2, 2] + (-0.00005831522475584855 - 0.00007285306668818768*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[1, 1, 3, 3] + (-2.391374969822874*^-6 - 2.9715446957247217*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-2.391374969822874*^-6 - 2.9715446957247217*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-2.391374969822874*^-6 - 2.9715446957247217*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 3, 3] + (-2.391374969822874*^-6 - 3.0349412402599845*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 1, 1] + (-2.391374969822874*^-6 - 3.0349412402599845*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 2, 2] + (-2.391374969822874*^-6 - 3.0349412402599845*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 3, 3] + (-7.907743226515018*^-6 - 0.000010051723372356265*LL - 
     7.167740368065681*^-8*LL^2 - 7.009603577571806*^-8*NLL)*
    Cle[1, 1, 1, 1] + (-0.00005592384978602659 - 0.00007003494919016809*LL + 
     1.715903681497372*^-7*LL^2 - 4.512413073452801*^-9*NLL)*
    Cle[1, 1, 2, 2] + (-0.00005592384978602659 - 0.00007003494919016809*LL + 
     1.715903681497372*^-7*LL^2 - 4.512413073452801*^-9*NLL)*
    Cle[1, 1, 3, 3] + (0.000048016106559511366 + 0.000060010946119808505*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[2, 2, 1, 1] + (2.7720301996704204*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (2.7720301996704204*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[2, 2, 3, 3] + 
   (0.000048016106559511366 + 0.00005994754957527325*LL - 
     2.742849499243996*^-7*LL^2 - 8.127831765906491*^-8*NLL)*
    Cle[3, 3, 1, 1] + (-3.567624253855869*^-8*LL - 3.1017178094005625*^-8*
      LL^2 - 1.569469495679961*^-8*NLL)*Cle[3, 3, 2, 2] + 
   (-3.567624253855869*^-8*LL - 3.1017178094005625*^-8*LL^2 - 
     1.569469495679961*^-8*NLL)*Cle[3, 3, 3, 3] + 
   (-0.000059740568045035333 + 0.00002125133795321047*LL + 
     6.393599630180464*^-7*LL^2 + 2.861392791420283*^-6*NLL)*
    Cll[1, 1, 1, 1] + (-0.0003803546435105222 - 0.0004077673873670426*LL - 
     2.3584129083443303*^-6*LL^2 - 3.913457514798111*^-6*NLL)*
    Cll[1, 1, 2, 2] + (-0.00011184769957205317 - 0.0001410280840289057*LL - 
     9.75753939954552*^-7*LL^2 - 2.694254417398147*^-6*NLL)*Cll[1, 1, 3, 3] + 
   (0.016505825960485204 + 0.00025947817278724935*LL + 
     3.95483937560722*^-6*LL^2 + 7.171703764849188*^-6*NLL)*Cll[1, 2, 2, 1] + 
   (0.00005210713152701353 + 0.00016231709867819478*LL + 
     1.553174201156393*^-6*LL^2 + 5.445856289524875*^-6*NLL)*
    Cll[1, 3, 3, 1] + (2.9106911205334304*^-7*LL + 7.721100302024131*^-8*
      LL^2 - 4.223884451769659*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (2.433402716813344*^-8*LL + 7.540996230210902*^-9*LL^2 - 
     1.1595892069708028*^-8*NLL)*Cll[2, 2, 3, 3] + 
   (3.0441178096369274*^-7*LL + 7.730304973824748*^-9*LL^2 - 
     5.205834724008121*^-7*NLL)*Cll[2, 3, 3, 2] + 
   (3.767669607847901*^-8*LL - 6.193970181620588*^-8*LL^2 - 
     1.097909192935545*^-7*NLL)*Cll[3, 3, 3, 3] + 
   (0.00005831522475584716 + 0.00006895760891594963*LL - 
     2.663921974271539*^-6*LL^2 + 2.7038400838292813*^-6*NLL)*
    Clq1[1, 1, 1, 1] + (0.00005831522475584716 + 0.00006895760891594963*LL - 
     2.663921974271539*^-6*LL^2 + 2.7038400838292813*^-6*NLL)*
    Clq1[1, 1, 2, 2] + (-0.002372423444871223 + 0.004865388038479444*LL - 
     0.00009969769819906187*LL^2 + 0.0002259889261422329*NLL)*
    Clq1[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.625513879197001*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.625513879197001*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (0.000013138377093341907 + 0.0000157115341197824*LL + 
     3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (2.3913749698227543*^-6 + 3.688910423732264*^-6*LL + 
     3.9450093059122977*^-7*LL^2 + 5.925648018810493*^-8*NLL)*
    Clq1[3, 3, 1, 1] + (2.3913749698227543*^-6 + 3.688910423732264*^-6*LL + 
     3.9450093059122977*^-7*LL^2 + 5.925648018810493*^-8*NLL)*
    Clq1[3, 3, 2, 2] + (0.000013138377093341907 + 0.00001704101718889254*LL + 
     1.397750599931992*^-6*LL^2 + 1.2762178636348102*^-7*NLL)*
    Clq1[3, 3, 3, 3] + (0.0004790515611663751 + 0.0005980834598652635*LL + 
     3.308530588704232*^-6*LL^2 + 0.00003415947315786178*NLL)*
    Clq3[1, 1, 1, 1] + (0.0004790515611663751 + 0.0005980834598652635*LL + 
     3.308530588704232*^-6*LL^2 + 0.00003415947315786178*NLL)*
    Clq3[1, 1, 2, 2] + (0.003187913652287362 - 0.004606800406699221*LL - 
     0.00002731173890125737*LL^2 - 0.000303034458603089*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00007952347464428658 - 0.00009914307000456398*LL - 
     6.185087231361997*^-7*LL^2 - 2.4006008375635555*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00007952347464428658 - 0.00009914307000456398*LL - 
     6.185087231361997*^-7*LL^2 - 2.4006008375635555*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.0001878529447261003 - 0.0006548585229543338*LL + 
     3.620224645988027*^-6*LL^2 - 0.00003341603075045502*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00007952347464428657 - 0.00009933267835167121*LL - 
     7.228717517635443*^-7*LL^2 - 2.1411679459910527*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00007952347464428657 - 0.00009933267835167121*LL - 
     7.228717517635443*^-7*LL^2 - 2.1411679459910527*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00004374263385828684 - 0.0000550317287214967*LL + 
     1.0464276422443666*^-6*LL^2 - 4.163111438709376*^-7*NLL)*
    Clq3[3, 3, 3, 3] + (0.00011663044951169432 + 0.00014514319512791142*LL - 
     9.357708571731249*^-7*LL^2 + 5.95428751090616*^-6*NLL)*Clu[1, 1, 1, 1] + 
   (0.00011663044951169432 + 0.00014514319512791142*LL - 
     9.357708571731249*^-7*LL^2 + 5.95428751090616*^-6*NLL)*Clu[1, 1, 2, 2] + 
   (0.0027947869499910937 - 0.004676422722894919*LL + 
     0.00012536706159311552*LL^2 - 0.00018084798416678646*NLL)*
    Clu[1, 1, 3, 3] + (4.782749939645509*^-6 + 5.923593642090889*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 1, 1] + (4.782749939645509*^-6 + 5.923593642090889*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 2, 2] + (-9.430571630372637*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (4.7827499396455085*^-6 + 6.050386731161415*^-6*LL + 
     1.7827575463102277*^-8*LL^2 + 4.78646098218999*^-8*NLL)*
    Clu[3, 3, 1, 1] + (4.7827499396455085*^-6 + 6.050386731161415*^-6*LL + 
     1.7827575463102277*^-8*LL^2 + 4.78646098218999*^-8*NLL)*
    Clu[3, 3, 2, 2] + (-2.1485051143050883*^-7 - 1.1786162252166947*^-6*LL)*
    LL*Clu[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00008887128160935024 + 0.000225012649233773*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00008887128160935024 + 0.000225012649233773*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00008887128160935024 + 0.000225012649233773*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.336534646405113*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (-0.00004562473158968859 - 0.00005664586003079582*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.0263000187632305*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 2, 2] + (2.3913749698227543*^-6 + 3.0263000187632305*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 3, 3] + (-0.00004562473158968859 - 0.00005664586003079582*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.0263000187632305*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 2, 2] + (2.3913749698227543*^-6 + 3.0263000187632305*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 3, 3] + (0.0020613770281526114 - 0.004164752736773725*LL + 
     0.00010794982866249419*LL^2 - 0.00016307707851588232*NLL)*
    Cqe[3, 3, 1, 1] + (0.000013138377093341907 + 0.000016640821477668356*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (0.000013138377093341907 + 0.000016640821477668356*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 3, 3] + (-0.000036910989793336374 - 0.00008633150343996064*LL + 
     0.00001109019319680343*LL^2 - 4.429965827402788*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 4.491084239567827*^-6*LL + 
     4.6832429854692985*^-6*LL^2 + 4.749071444107403*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.0001777425632186921 - 0.00043402947008215056*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.00006425647970738206 - 0.00016817192264035363*LL + 
     0.000017497143408137557*LL^2 - 9.334838799216313*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.000664215932465033 + 0.0005058740195690337*LL - 
     0.000031194770200401876*LL^2 - 5.957056264991797*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.000036910989793336374 - 0.00008633150343996064*
      LL + 0.00001109019319680343*LL^2 - 4.429965827402788*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0001777425632186921 - 0.00043402947008215056*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.000664215932465033 + 0.0005058740195690337*LL - 
     0.000031194770200401876*LL^2 - 5.957056264991797*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0011016471997363246 - 0.002329034269670202*LL + 
     0.00003764954176796869*LL^2 - 0.00006863513318367232*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.00044628800799593544 - 0.0005112296657182764*LL - 
     3.865768938589826*^-6*LL^2 - 0.000013367988789956115*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0009542816957314364 - 0.0012049523283301205*LL - 
     6.9372230843352105*^-6*LL^2 - 0.00005238403324522048*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.002825140165827913 + 0.0031386768950743323*LL - 
     9.18698286103724*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00006170567973957057 + 0.000182492996893568*LL - 
     7.943147928444415*^-7*LL^2 + 0.000025648055665308252*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0009286657344778988 - 0.0008059272903835102*LL + 
     0.00006021686677988074*LL^2 + 0.000023698380162856865*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.00044628800799593544 - 0.0005112296657182764*LL - 
     3.865768938589826*^-6*LL^2 - 0.000013367988789956115*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.002825140165827913 + 0.0031386768950743323*LL - 
     9.18698286103724*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0009286657344778988 - 0.0008059272903835102*LL + 
     0.00006021686677988074*LL^2 + 0.000023698380162856865*NLL)*
    Cqq3[2, 3, 3, 2] + (0.0001010231558352147 + 0.0002938292359555456*LL + 
     0.00016650499795626503*LL^2 + 0.00016743024844794276*NLL)*
    Cqq3[3, 3, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706390873*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706390873*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00011950864584195114 + 0.0002007423285226704*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706390873*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706390873*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00011950864584195114 + 0.0002007423285226704*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.0001777425632186921 - 0.0004500801939129541*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0001777425632186921 - 0.0004500801939129541*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0006565886466154969 + 0.0010658298693101745*LL - 
     6.774638966099573*^-6*LL^2 + 0.00003618856773240872*NLL)*
    Cqu1[3, 3, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 5.522873302338429*^-6*LL + 
     4.73572044435168*^-6*LL^2 - 7.924099837960067*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0006504776485949398 + 0.0009930889018012956*LL - 
     0.000051609885057901886*LL^2 + 0.00007624179847840504*NLL)*CuB[3, 3] + 
   (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (9.565499879291019*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.0001195086458419504 - 0.00019930427837173395*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0001195086458419504 - 0.00019930427837173395*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0001195086458419504 - 0.00019930427837173395*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.00002104177867795898*LL - 
     0.000011180410944458695*LL^2 - 0.00008560162440926763*NLL)*CuG[3, 3] - 
   3.39618523117708*^-6*NLL*CuH[3, 3] + 
   (-0.0000216817997263936 - 0.00003021846806471559*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000038261999517165986 - 0.000048384706804352726*
      LL + 1.3052969501338383*^-7*LL^2 - 1.2804439600807282*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00047803458336780454 + 0.000808312188889517*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[1, 1, 3, 3] + (-5.101599935626194*^-6 - 0.000012052229325078254*LL + 
     1.4668163008254526*^-6*LL^2 - 1.5958565530658768*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00028904961938741683 + 0.0002932619858736795*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.0000216817997263936 - 0.00003021846806471559*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00047803458336780454 + 0.000808312188889517*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00028904961938741683 + 0.0002932619858736795*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.00004201371619432809*LL - 0.000031279626295126325*
      LL^2 + 6.261864691659932*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000972621668575721 + 0.0009310955869798214*LL - 
     0.00004602082092916265*LL^2 + 0.00007691160286730336*NLL)*CuW[3, 3], 
 Rmu -> CW*(-0.00010753257421350258 + 0.00012068835169200609*LL - 
     4.845965914197698*^-6*LL^2 - 6.765486925591594*^-6*NLL) + 
   CHB*(-0.000018562492966649024 + 0.00011516216964986111*LL - 
     3.1307441712300827*^-6*LL^2 - 2.9938992025570327*^-6*NLL) + 
   CHW*(-0.000018562492966649028 + 0.00011372094759487358*LL - 
     3.340890233878592*^-6*LL^2 + 1.1996038636499164*^-6*NLL) + 
   CHbox*(-4.713163714964843*^-6 + 0.00006506637095898927*LL - 
     6.142291055992676*^-6*LL^2 + 0.000010328901902573617*NLL) + 
   CHD*(-0.008649153961715198 + 0.0007271091075471924*LL - 
     0.0000338259440029495*LL^2 + 0.000027750642167286337*NLL) + 
   CHWB*(-0.03961749069002385 + 0.0020264118715703954*LL - 
     0.000053148452436721544*LL^2 + 0.00005202601962156481*NLL) + 
   0.00006284854203438143*CG*NLL - 0.00003090911903330234*CHG*NLL + 
   (-5.4204499315984*^-6 - 7.782959210469985*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012119676004676062*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004676062*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162638608*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-1.2753999839065486*^-6 - 3.4462424162638608*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-5.4204499315984*^-6 - 7.782959210469985*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004676062*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162638608*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-5.4204499315984*^-6 - 7.782959210469985*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 1, 1] + (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 3, 3] + (0.00004562473158968883 + 0.00005658662480199544*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[2, 2, 1, 1] + 
   (0.00004562473158968883 + 0.00005658662480199544*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[2, 2, 2, 2] + 
   (0.00004562473158968883 + 0.00005658662480199544*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[2, 2, 3, 3] + 
   (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 1, 1] + (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 2, 2] + (-2.391374969822874*^-6 - 3.007768805500399*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[3, 3, 3, 3] + (-4.024590825184233*^-8*LL - 6.203435618801128*^-8*
      LL^2 - 3.176160173319282*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (0.00013444509836663617 + 0.00023761273792332355*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 2, 2] + 
   (-8.049181650368463*^-8*LL - 1.2406871237602255*^-7*LL^2 - 
     6.352320346638565*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (0.00013444509836663617 + 0.0002376529838315754*LL - 
     2.7301324988439454*^-6*LL^2 - 8.688119994291723*^-7*NLL)*
    Cee[2, 2, 2, 2] + (0.00013444509836663617 + 0.00023761273792332355*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (-4.024590825184233*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (4.7827499396455085*^-6 + 6.06575673972396*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.06575673972396*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 2, 2] + (-2.4595708825578377*^-7*LL - 
     1.1786162252166949*^-6*LL^2 + 3.138938991359922*^-8*NLL)*
    Ceu[1, 1, 3, 3] + (-0.00009124946317937718 - 0.00011405622778002605*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[2, 2, 1, 1] + (-0.00009124946317937718 - 0.00011405622778002605*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[2, 2, 2, 2] + (-0.0023995985347104493 + 0.003983035042946213*LL - 
     0.00009154934934665292*LL^2 + 0.000181489198392786*NLL)*
    Ceu[2, 2, 3, 3] + (4.7827499396455085*^-6 + 6.06575673972396*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[3, 3, 1, 1] + (4.7827499396455085*^-6 + 6.06575673972396*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[3, 3, 2, 2] + (-2.4595708825578377*^-7*LL - 
     1.1786162252166949*^-6*LL^2 + 3.138938991359922*^-8*NLL)*
    Ceu[3, 3, 3, 3] + (-0.0057168831055497875 + 0.0001686645125135839*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[1, 1] + 
   (-0.0057168831055497875 + 0.0001686645125135839*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[2, 2] + 
   (-0.0057168831055497875 + 0.0001686645125135839*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[3, 3] + 
   (-0.000030848832478837716 - 0.00003814036210547145*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742511*^-6*NLL)*CHe[1, 1] + 
   (0.11402613090910285 - 0.004186341648736796*LL + 
     0.00010509152907484914*LL^2 - 0.00017101293138258202*NLL)*CHe[2, 2] + 
   (-0.000030848832478837716 - 0.00003814036210547145*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742511*^-6*NLL)*CHe[3, 3] + 
   (-0.000047671630349479046 - 0.00003756287017099652*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[1, 1] + 
   (-0.13315261990601432 + 0.004803341343979257*LL - 
     0.00011875553376708691*LL^2 + 0.00019548541138796218*NLL)*CHl1[2, 2] + 
   (-0.000030848832478837716 - 0.00003813258546126512*LL + 
     1.6644850118831899*^-6*LL^2 + 3.013724405221337*^-6*NLL)*CHl1[3, 3] + 
   (-0.016823990093461697 + 0.00037041580474526936*LL - 
     7.3047343090890346*^-6*LL^2 + 0.00003073286569745044*NLL)*CHl3[1, 1] + 
   (-0.14917973361605935 + 0.003100316202598712*LL - 
     0.000044068469614312354*LL^2 + 0.00026942341929670296*NLL)*CHl3[2, 2] + 
   (0.000030848832479241114 + 0.00003826748425850341*LL - 
     2.542936048434913*^-6*LL^2 + 8.349105466493803*^-7*NLL)*CHl3[3, 3] + 
   (0.0057543189936675385 - 0.00017001017134410552*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[1, 1] + 
   (0.0057543189936675385 - 0.00017001017134410552*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[2, 2] + 
   (0.030573513847576138 - 0.000016286773559612548*LL - 
     0.00003430984674394504*LL^2 - 0.00003293482544346262*NLL)*CHq1[3, 3] + 
   (0.056857545211873306 - 0.0010560200780387215*LL + 
     8.1133503774443*^-6*LL^2 - 0.00008770981778838467*NLL)*CHq3[1, 1] + 
   (0.056857545211873306 - 0.0010560200780387215*LL + 
     8.1133503774443*^-6*LL^2 - 0.00008770981778838467*NLL)*CHq3[2, 2] + 
   (0.030465001068981902 + 0.0007681408987682705*LL - 
     0.00001437906408598194*LL^2 - 0.00004418174046810917*NLL)*CHq3[3, 3] + 
   (0.011443249398154583 - 0.0003376699194122797*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[1, 1] + 
   (0.011443249398154583 - 0.0003376699194122797*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[2, 2] + 
   (0.0005754701834323473 - 0.0010209586193312926*LL + 
     0.00008082467295608918*LL^2 - 0.000026013885025207823*NLL)*CHu[3, 3] + 
   (-2.391374969822874*^-6 - 2.971544695724736*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-2.391374969822874*^-6 - 2.971544695724736*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-2.391374969822874*^-6 - 2.971544695724736*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 3, 3] + (-0.00005831522475584855 - 0.00007285306668818772*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[2, 2, 1, 1] + (-0.00005831522475584855 - 0.00007285306668818772*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[2, 2, 2, 2] + (-0.00005831522475584855 - 0.00007285306668818772*LL + 
     2.9529335265703623*^-7*LL^2 - 2.6107502299497148*^-6*NLL)*
    Cld[2, 2, 3, 3] + (-2.391374969822874*^-6 - 3.0349412402599993*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 1, 1] + (-2.391374969822874*^-6 - 3.0349412402599993*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 2, 2] + (-2.391374969822874*^-6 - 3.0349412402599993*^-6*LL - 
     1.69908616164549*^-8*LL^2 - 1.3987950504267082*^-8*NLL)*
    Cld[3, 3, 3, 3] + (2.7720301996704204*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (0.000048016106559511366 + 0.000060010946119808505*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[1, 1, 2, 2] + (2.7720301996704204*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[1, 1, 3, 3] + 
   (-0.00005592384978602659 - 0.00007003494919016809*LL + 
     1.715903681497372*^-7*LL^2 - 4.512413073452801*^-9*NLL)*
    Cle[2, 2, 1, 1] + (-7.907743226515018*^-6 - 0.000010051723372356278*LL - 
     7.167740368065681*^-8*LL^2 - 7.009603577571806*^-8*NLL)*
    Cle[2, 2, 2, 2] + (-0.00005592384978602659 - 0.00007003494919016809*LL + 
     1.715903681497372*^-7*LL^2 - 4.512413073452801*^-9*NLL)*
    Cle[2, 2, 3, 3] + (-3.567624253855869*^-8*LL - 3.1017178094005625*^-8*
      LL^2 - 1.569469495679961*^-8*NLL)*Cle[3, 3, 1, 1] + 
   (0.000048016106559511366 + 0.00005994754957527325*LL - 
     2.742849499243996*^-7*LL^2 - 8.127831765906491*^-8*NLL)*
    Cle[3, 3, 2, 2] + (-3.567624253855869*^-8*LL - 3.1017178094005625*^-8*
      LL^2 - 1.569469495679961*^-8*NLL)*Cle[3, 3, 3, 3] + 
   (2.9106911205314696*^-7*LL + 7.721100302024131*^-8*LL^2 - 
     4.223884451769659*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0003803546435105222 - 0.0004077673873670426*LL - 
     2.3584129083443303*^-6*LL^2 - 3.913457514798111*^-6*NLL)*
    Cll[1, 1, 2, 2] + (2.433402716813344*^-8*LL + 7.540996230210902*^-9*
      LL^2 - 1.1595892069708028*^-8*NLL)*Cll[1, 1, 3, 3] + 
   (0.016505825960485204 + 0.0002594781727872499*LL + 
     3.95483937560722*^-6*LL^2 + 7.171703764849188*^-6*NLL)*Cll[1, 2, 2, 1] + 
   (3.0441178096349665*^-7*LL + 7.730304973824748*^-9*LL^2 - 
     5.205834724008121*^-7*NLL)*Cll[1, 3, 3, 1] + 
   (-0.000059740568045035333 + 0.0000212513379532112*LL + 
     6.393599630180464*^-7*LL^2 + 2.861392791420283*^-6*NLL)*
    Cll[2, 2, 2, 2] + (-0.00011184769957205317 - 0.00014102808402890573*LL - 
     9.75753939954552*^-7*LL^2 - 2.694254417398147*^-6*NLL)*Cll[2, 2, 3, 3] + 
   (0.00005210713152701353 + 0.00016231709867819554*LL + 
     1.553174201156393*^-6*LL^2 + 5.445856289524875*^-6*NLL)*
    Cll[2, 3, 3, 2] + (3.767669607847901*^-8*LL - 6.193970181620588*^-8*
      LL^2 - 1.097909192935545*^-7*NLL)*Cll[3, 3, 3, 3] + 
   (2.3913749698227543*^-6 + 3.6255138791969867*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.6255138791969867*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (0.000013138377093341907 + 0.000015711534119782395*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (0.000058315224755847166 + 0.00006895760891594962*LL - 
     2.663921974271539*^-6*LL^2 + 2.7038400838292813*^-6*NLL)*
    Clq1[2, 2, 1, 1] + (0.000058315224755847166 + 0.00006895760891594962*LL - 
     2.663921974271539*^-6*LL^2 + 2.7038400838292813*^-6*NLL)*
    Clq1[2, 2, 2, 2] + (-0.002372423444871223 + 0.0048653880384794445*LL - 
     0.00009969769819906187*LL^2 + 0.0002259889261422329*NLL)*
    Clq1[2, 2, 3, 3] + (2.3913749698227543*^-6 + 3.6889104237322496*^-6*LL + 
     3.9450093059122977*^-7*LL^2 + 5.925648018810493*^-8*NLL)*
    Clq1[3, 3, 1, 1] + (2.3913749698227543*^-6 + 3.6889104237322496*^-6*LL + 
     3.9450093059122977*^-7*LL^2 + 5.925648018810493*^-8*NLL)*
    Clq1[3, 3, 2, 2] + (0.000013138377093341907 + 0.000017041017188892536*
      LL + 1.397750599931992*^-6*LL^2 + 1.2762178636348102*^-7*NLL)*
    Clq1[3, 3, 3, 3] + (-0.00007952347464428658 - 0.00009914307000456494*LL - 
     6.185087231361997*^-7*LL^2 - 2.4006008375635555*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00007952347464428658 - 0.00009914307000456494*LL - 
     6.185087231361997*^-7*LL^2 - 2.4006008375635555*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.0001878529447261003 - 0.0006548585229543305*LL + 
     3.620224645988027*^-6*LL^2 - 0.00003341603075045502*NLL)*
    Clq3[1, 1, 3, 3] + (0.0004790515611663751 + 0.0005980834598652655*LL + 
     3.308530588704232*^-6*LL^2 + 0.00003415947315786178*NLL)*
    Clq3[2, 2, 1, 1] + (0.0004790515611663751 + 0.0005980834598652655*LL + 
     3.308530588704232*^-6*LL^2 + 0.00003415947315786178*NLL)*
    Clq3[2, 2, 2, 2] + (0.003187913652287362 - 0.004606800406699234*LL - 
     0.00002731173890125737*LL^2 - 0.000303034458603089*NLL)*
    Clq3[2, 2, 3, 3] + (-0.00007952347464428657 - 0.00009933267835167159*LL - 
     7.228717517635443*^-7*LL^2 - 2.1411679459910527*^-6*NLL)*
    Clq3[3, 3, 1, 1] + (-0.00007952347464428657 - 0.00009933267835167159*LL - 
     7.228717517635443*^-7*LL^2 - 2.1411679459910527*^-6*NLL)*
    Clq3[3, 3, 2, 2] + (-0.00004374263385828684 - 0.00005503172872149668*LL + 
     1.0464276422443666*^-6*LL^2 - 4.163111438709376*^-7*NLL)*
    Clq3[3, 3, 3, 3] + (4.7827499396455085*^-6 + 5.92359364209086*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 5.92359364209086*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 2, 2] + (-9.430571630372637*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (0.00011663044951169432 + 0.00014514319512791142*LL - 
     9.357708571731249*^-7*LL^2 + 5.95428751090616*^-6*NLL)*Clu[2, 2, 1, 1] + 
   (0.00011663044951169432 + 0.00014514319512791142*LL - 
     9.357708571731249*^-7*LL^2 + 5.95428751090616*^-6*NLL)*Clu[2, 2, 2, 2] + 
   (0.0027947869499910937 - 0.00467642272289492*LL + 
     0.00012536706159311552*LL^2 - 0.00018084798416678646*NLL)*
    Clu[2, 2, 3, 3] + (4.7827499396455085*^-6 + 6.050386731161386*^-6*LL + 
     1.7827575463102277*^-8*LL^2 + 4.78646098218999*^-8*NLL)*
    Clu[3, 3, 1, 1] + (4.7827499396455085*^-6 + 6.050386731161386*^-6*LL + 
     1.7827575463102277*^-8*LL^2 + 4.78646098218999*^-8*NLL)*
    Clu[3, 3, 2, 2] + (-2.1485051143050883*^-7 - 1.1786162252166947*^-6*LL)*
    LL*Clu[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (4.7827499396455085*^-6 + 6.022982983963109*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00008887128160935024 + 0.00022501264923377397*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00008887128160935024 + 0.00022501264923377397*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00008887128160935024 + 0.00022501264923377397*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.33653464640511*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 3.1878787238006223*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. - 3.1878787238006223*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 3.1878787238006223*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.026300018763216*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 1, 1] + (-0.00004562473158968859 - 0.00005664586003079583*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[1, 1, 2, 2] + (2.3913749698227543*^-6 + 3.026300018763216*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.026300018763216*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 1, 1] + (-0.00004562473158968859 - 0.00005664586003079583*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[2, 2, 2, 2] + (2.3913749698227543*^-6 + 3.026300018763216*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 3, 3] + (0.000013138377093341907 + 0.000016640821477668353*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (0.0020613770281526114 - 0.004164752736773725*LL + 
     0.00010794982866249419*LL^2 - 0.00016307707851588232*NLL)*
    Cqe[3, 3, 2, 2] + (0.000013138377093341907 + 0.000016640821477668353*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 3, 3] + (-0.00003691098979333636 - 0.00008633150343996101*LL + 
     0.00001109019319680343*LL^2 - 4.429965827402788*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 4.491084239567771*^-6*LL + 
     4.6832429854692985*^-6*LL^2 + 4.749071444107403*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.0001777425632186921 - 0.00043402947008214866*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.00006425647970738206 - 0.00016817192264035436*LL + 
     0.000017497143408137557*LL^2 - 9.334838799216313*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.000664215932465033 + 0.0005058740195690362*LL - 
     0.000031194770200401876*LL^2 - 5.957056264991797*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00003691098979333636 - 0.00008633150343996101*LL + 
     0.00001109019319680343*LL^2 - 4.429965827402788*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0001777425632186921 - 0.00043402947008214866*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.000664215932465033 + 0.0005058740195690362*LL - 
     0.000031194770200401876*LL^2 - 5.957056264991797*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0011016471997363248 - 0.0023290342696702018*LL + 
     0.00003764954176796869*LL^2 - 0.00006863513318367232*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.00044628800799593544 - 0.0005112296657182782*LL - 
     3.865768938589826*^-6*LL^2 - 0.000013367988789956115*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0009542816957314364 - 0.0012049523283301248*LL - 
     6.9372230843352105*^-6*LL^2 - 0.00005238403324522048*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.002825140165827913 + 0.0031386768950743458*LL - 
     9.18698286103724*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00006170567973957057 + 0.00018249299689356875*LL - 
     7.943147928444415*^-7*LL^2 + 0.000025648055665308252*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0009286657344778988 - 0.0008059272903835112*LL + 
     0.00006021686677988074*LL^2 + 0.000023698380162856865*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.00044628800799593544 - 0.0005112296657182782*LL - 
     3.865768938589826*^-6*LL^2 - 0.000013367988789956115*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.002825140165827913 + 0.0031386768950743458*LL - 
     9.18698286103724*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0009286657344778988 - 0.0008059272903835112*LL + 
     0.00006021686677988074*LL^2 + 0.000023698380162856865*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00010102315583521451 + 0.00029382923595554526*LL + 
     0.00016650499795626503*LL^2 + 0.00016743024844794276*NLL)*
    Cqq3[3, 3, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706390815*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706390815*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00011950864584195114 + 0.00020074232852266947*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706390815*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706390815*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00011950864584195114 + 0.00020074232852266947*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.0001777425632186921 - 0.0004500801939129521*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0001777425632186921 - 0.0004500801939129521*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0006565886466154969 + 0.001065829869310174*LL - 
     6.774638966099573*^-6*LL^2 + 0.00003618856773240872*NLL)*
    Cqu1[3, 3, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377279*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377279*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393397*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377279*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377279*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393397*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 3.5904966399385023*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 3.5904966399385023*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 5.5228733023384075*^-6*LL + 
     4.73572044435168*^-6*LL^2 - 7.924099837960067*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0006504776485949398 + 0.0009930889018012956*LL - 
     0.000051609885057901886*LL^2 + 0.00007624179847840504*NLL)*CuB[3, 3] + 
   (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (9.565499879291017*^-6 + 0.00001204621250751601*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.0001195086458419504 - 0.00019930427837173487*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0001195086458419504 - 0.00019930427837173487*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0001195086458419504 - 0.00019930427837173487*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 2.064938077667536*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (-2.610673220487927*^-21 - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (-2.610673220487927*^-21 - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (-2.610673220487927*^-21 - 2.5909298174163545*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.00002104177867795898*LL - 
     0.000011180410944458695*LL^2 - 0.00008560162440926763*NLL)*CuG[3, 3] - 
   3.39618523117708*^-6*NLL*CuH[3, 3] + 
   (-0.0000216817997263936 - 0.000030218468064715436*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000038261999517165986 - 0.000048384706804352496*
      LL + 1.3052969501338383*^-7*LL^2 - 1.2804439600807282*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00047803458336780454 + 0.0008083121888895133*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[1, 1, 3, 3] + (-5.101599935626194*^-6 - 0.000012052229325078176*LL + 
     1.4668163008254526*^-6*LL^2 - 1.5958565530658768*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00028904961938741683 + 0.0002932619858736783*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.0000216817997263936 - 0.000030218468064715436*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00047803458336780454 + 0.0008083121888895133*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00028904961938741683 + 0.0002932619858736783*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.00004201371619432809*LL - 0.000031279626295126325*
      LL^2 + 6.261864691659932*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000972621668575721 + 0.0009310955869798214*LL - 
     0.00004602082092916265*LL^2 + 0.00007691160286730336*NLL)*CuW[3, 3], 
 Rtau -> CW*(-0.00010753257421350258 + 0.00012068835169200609*LL - 
     4.8459659141977*^-6*LL^2 - 6.765486925591664*^-6*NLL) + 
   CHB*(-0.000018562492966649024 + 0.00011516216964986113*LL - 
     3.130744171230084*^-6*LL^2 - 2.9938992025570352*^-6*NLL) + 
   CHW*(-0.000018562492966649028 + 0.00011372094759487358*LL - 
     3.3408902338785905*^-6*LL^2 + 1.1996038636498323*^-6*NLL) + 
   CHbox*(-4.713163714964843*^-6 + 0.00006506637095841702*LL - 
     6.142291055992666*^-6*LL^2 + 0.000010328901902573616*NLL) + 
   CHD*(-0.008649153961715198 + 0.0007271091075470043*LL - 
     0.0000338259440029495*LL^2 + 0.000027750642167286337*NLL) + 
   CHWB*(-0.03961749069002385 + 0.0020264118715703954*LL - 
     0.000053148452436721544*LL^2 + 0.00005202601962156481*NLL) + 
   0.00006284854203438143*CG*NLL - 0.00003090911903330234*CHG*NLL + 
   (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 3, 3] + (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 1, 1] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 2, 2] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-8.049181650370987*^-8*LL - 1.2406871237602255*^-7*LL^2 - 
     6.352320346638565*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (0.00013444509836663617 + 0.00023765298383174126*LL - 
     2.7301324988439454*^-6*LL^2 - 8.688119994291723*^-7*NLL)*
    Cee[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[2, 2, 3, 3] + 
   (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 1, 1] + (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 2, 2] + (-0.0023995985347104493 + 0.003983035042948879*LL - 
     0.00009154934934665292*LL^2 + 0.000181489198392786*NLL)*
    Ceu[3, 3, 3, 3] + (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[1, 1] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[2, 2] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[3, 3] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[1, 1] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[2, 2] + 
   (0.11402613090917965 - 0.004186341648739271*LL + 
     0.00010509152907484914*LL^2 - 0.00017101293138258202*NLL)*CHe[3, 3] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[1, 1] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[2, 2] + 
   (-0.13313579710890452 + 0.0048027716287166854*LL - 
     0.00011873813992898234*LL^2 + 0.00019529118019579464*NLL)*CHl1[3, 3] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[1, 1] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[2, 2] + 
   (-0.13232489468923092 + 0.0027681678820918555*LL - 
     0.00003930667135365803*LL^2 + 0.0002395254641459007*NLL)*CHl3[3, 3] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[1, 1] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[2, 2] + 
   (0.03057351384762446 - 0.000016286773562221365*LL - 
     0.00003430984674394506*LL^2 - 0.000032934825443462626*NLL)*CHq1[3, 3] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[1, 1] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[2, 2] + 
   (0.030465001069010837 + 0.0007681408987642784*LL - 
     0.000014379064085981844*LL^2 - 0.00004418174046810931*NLL)*CHq3[3, 3] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[1, 1] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[2, 2] + 
   (0.0005754701834371654 - 0.0010209586193319904*LL + 
     0.00008082467295608917*LL^2 - 0.00002601388502520782*NLL)*CHu[3, 3] + 
   (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 3, 3] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 3, 3] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 1, 1] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 2, 2] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[1, 1, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[2, 2, 3, 3] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 1, 1] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 2, 2] + (-7.907743226515018*^-6 - 0.000010115119917260843*LL - 
     1.0646507988976902*^-7*LL^2 - 6.429808974086482*^-8*NLL)*
    Cle[3, 3, 3, 3] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0002685069439384737 - 0.00026671496931213363*LL - 
     1.375117972159568*^-6*LL^2 - 1.230798989469672*^-6*NLL)*
    Cll[1, 1, 2, 2] + (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[1, 1, 3, 3] + (0.01645371882902978 + 0.00009746548588988328*LL + 
     2.409395479424657*^-6*LL^2 + 1.2052640029235001*^-6*NLL)*
    Cll[1, 2, 2, 1] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[1, 3, 3, 1] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[2, 2, 3, 3] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.000059740568045035333 + 0.00002099794553441412*LL + 
     5.002092581816099*^-7*LL^2 + 3.173990317303675*^-6*NLL)*
    Cll[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 1, 1] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 2, 2] + (-0.002372423444871223 + 0.004866717521576192*LL - 
     0.0001019665598900797*LL^2 + 0.0002240634203901756*NLL)*
    Clq1[3, 3, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[2, 2, 3, 3] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 1, 1] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 2, 2] + (0.0029563180737029733 - 0.004006973612439499*LL - 
     0.00002988553590500115*LL^2 - 0.0002700347389965038*NLL)*
    Clq3[3, 3, 3, 3] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 1, 1] + (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 2, 2] + (0.002794786949991094 - 0.0046756945162696895*LL + 
     0.00012543663694553376*LL^2 - 0.00018316322942608316*NLL)*
    Clu[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[2, 2, 3, 3] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (0.0020613770281526114 - 0.004164752736776487*LL + 
     0.00010794982866249419*LL^2 - 0.00016307707851588232*NLL)*
    Cqe[3, 3, 3, 3] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 4.491084239650021*^-6*LL + 
     4.6832429854692985*^-6*LL^2 + 4.749071444107403*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.00006425647970738206 - 0.0001681719226403314*LL + 
     0.00001749714340813757*LL^2 - 9.334838799216326*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0011016471997363246 - 0.002329034269674*LL + 
     0.00003764954176796865*LL^2 - 0.00006863513318367228*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0009542816957314365 - 0.0012049523283299052*LL - 
     6.937223084335135*^-6*LL^2 - 0.00005238403324522048*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00006170567973957059 + 0.00018249299689349096*LL - 
     7.943147928444545*^-7*LL^2 + 0.000025648055665308265*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00010102315583521452 + 0.0002938292359552559*LL + 
     0.00016650499795626492*LL^2 + 0.0001674302484479427*NLL)*
    Cqq3[3, 3, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0006565886466154969 + 0.0010658298693116749*LL - 
     6.774638966099573*^-6*LL^2 + 0.00003618856773240872*NLL)*
    Cqu1[3, 3, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 5.522873302338429*^-6*LL + 
     4.73572044435168*^-6*LL^2 - 7.924099837960067*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0006504776485949398 + 0.0009930889018012956*LL - 
     0.00005160988505790189*LL^2 + 0.000076241798478405*NLL)*CuB[3, 3] + 
   (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.00002104177867795898*LL - 
     0.000011180410944458695*LL^2 - 0.00008560162440926774*NLL)*CuG[3, 3] - 
   3.39618523117708*^-6*NLL*CuH[3, 3] + 
   (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000038261999517165986 - 0.0000483847068040262*LL + 
     1.3052969501338383*^-7*LL^2 - 1.2804439600807282*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[1, 1, 3, 3] + (-5.101599935626194*^-6 - 0.00001205222932496941*LL + 
     1.4668163008254526*^-6*LL^2 - 1.5958565530658768*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.00004201371619477354*LL - 0.000031279626295126325*
      LL^2 + 6.261864691659932*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000972621668575721 + 0.0009310955869798213*LL - 
     0.00004602082092916265*LL^2 + 0.00007691160286730337*NLL)*CuW[3, 3], 
 GF -> CW*(-0.00010753257421350258 + 0.00012068835169200609*LL - 
     4.8459659141977*^-6*LL^2 - 6.765486925591664*^-6*NLL) + 
   CHB*(-0.000018562492966649024 + 0.00011516216964986113*LL - 
     3.130744171230084*^-6*LL^2 - 2.9938992025570352*^-6*NLL) + 
   CHW*(-0.000018562492966649028 + 0.00011372094759487358*LL - 
     3.3408902338785905*^-6*LL^2 + 1.1996038636498323*^-6*NLL) + 
   CHbox*(-4.713163714964843*^-6 + 0.00006506637095841702*LL - 
     6.142291055992666*^-6*LL^2 + 0.000010328901902573616*NLL) + 
   CHD*(-0.008649153961715198 + 0.0007271091075470043*LL - 
     0.0000338259440029495*LL^2 + 0.000027750642167286337*NLL) + 
   CHWB*(-0.03961749069002385 + 0.0020264118715703954*LL - 
     0.000053148452436721544*LL^2 + 0.00005202601962156481*NLL) + 
   0.00006284854203438143*CG*NLL - 0.00003090911903330234*CHG*NLL + 
   (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 3, 3] + (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 1, 1] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 2, 2] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-8.049181650370987*^-8*LL - 1.2406871237602255*^-7*LL^2 - 
     6.352320346638565*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (0.00013444509836663617 + 0.00023765298383174126*LL - 
     2.7301324988439454*^-6*LL^2 - 8.688119994291723*^-7*NLL)*
    Cee[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[2, 2, 3, 3] + 
   (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 1, 1] + (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 2, 2] + (-0.0023995985347104493 + 0.003983035042948879*LL - 
     0.00009154934934665292*LL^2 + 0.000181489198392786*NLL)*
    Ceu[3, 3, 3, 3] + (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[1, 1] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[2, 2] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[3, 3] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[1, 1] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[2, 2] + 
   (0.11402613090917965 - 0.004186341648739271*LL + 
     0.00010509152907484914*LL^2 - 0.00017101293138258202*NLL)*CHe[3, 3] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[1, 1] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[2, 2] + 
   (-0.13313579710890452 + 0.0048027716287166854*LL - 
     0.00011873813992898234*LL^2 + 0.00019529118019579464*NLL)*CHl1[3, 3] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[1, 1] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[2, 2] + 
   (-0.13232489468923092 + 0.0027681678820918555*LL - 
     0.00003930667135365803*LL^2 + 0.0002395254641459007*NLL)*CHl3[3, 3] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[1, 1] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[2, 2] + 
   (0.03057351384762446 - 0.000016286773562221365*LL - 
     0.00003430984674394506*LL^2 - 0.000032934825443462626*NLL)*CHq1[3, 3] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[1, 1] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[2, 2] + 
   (0.030465001069010837 + 0.0007681408987642784*LL - 
     0.000014379064085981844*LL^2 - 0.00004418174046810931*NLL)*CHq3[3, 3] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[1, 1] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[2, 2] + 
   (0.0005754701834371654 - 0.0010209586193319904*LL + 
     0.00008082467295608917*LL^2 - 0.00002601388502520782*NLL)*CHu[3, 3] + 
   (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 3, 3] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 3, 3] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 1, 1] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 2, 2] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[1, 1, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[2, 2, 3, 3] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 1, 1] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 2, 2] + (-7.907743226515018*^-6 - 0.000010115119917260843*LL - 
     1.0646507988976902*^-7*LL^2 - 6.429808974086482*^-8*NLL)*
    Cle[3, 3, 3, 3] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0002685069439384737 - 0.00026671496931213363*LL - 
     1.375117972159568*^-6*LL^2 - 1.230798989469672*^-6*NLL)*
    Cll[1, 1, 2, 2] + (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[1, 1, 3, 3] + (0.01645371882902978 + 0.00009746548588988328*LL + 
     2.409395479424657*^-6*LL^2 + 1.2052640029235001*^-6*NLL)*
    Cll[1, 2, 2, 1] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[1, 3, 3, 1] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[2, 2, 3, 3] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.000059740568045035333 + 0.00002099794553441412*LL + 
     5.002092581816099*^-7*LL^2 + 3.173990317303675*^-6*NLL)*
    Cll[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 1, 1] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 2, 2] + (-0.002372423444871223 + 0.004866717521576192*LL - 
     0.0001019665598900797*LL^2 + 0.0002240634203901756*NLL)*
    Clq1[3, 3, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[2, 2, 3, 3] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 1, 1] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 2, 2] + (0.0029563180737029733 - 0.004006973612439499*LL - 
     0.00002988553590500115*LL^2 - 0.0002700347389965038*NLL)*
    Clq3[3, 3, 3, 3] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 1, 1] + (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 2, 2] + (0.002794786949991094 - 0.0046756945162696895*LL + 
     0.00012543663694553376*LL^2 - 0.00018316322942608316*NLL)*
    Clu[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[2, 2, 3, 3] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (0.0020613770281526114 - 0.004164752736776487*LL + 
     0.00010794982866249419*LL^2 - 0.00016307707851588232*NLL)*
    Cqe[3, 3, 3, 3] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 4.491084239650021*^-6*LL + 
     4.6832429854692985*^-6*LL^2 + 4.749071444107403*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.00006425647970738206 - 0.0001681719226403314*LL + 
     0.00001749714340813757*LL^2 - 9.334838799216326*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0011016471997363246 - 0.002329034269674*LL + 
     0.00003764954176796865*LL^2 - 0.00006863513318367228*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0009542816957314365 - 0.0012049523283299052*LL - 
     6.937223084335135*^-6*LL^2 - 0.00005238403324522048*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00006170567973957059 + 0.00018249299689349096*LL - 
     7.943147928444545*^-7*LL^2 + 0.000025648055665308265*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00010102315583521452 + 0.0002938292359552559*LL + 
     0.00016650499795626492*LL^2 + 0.0001674302484479427*NLL)*
    Cqq3[3, 3, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0006565886466154969 + 0.0010658298693116749*LL - 
     6.774638966099573*^-6*LL^2 + 0.00003618856773240872*NLL)*
    Cqu1[3, 3, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 5.522873302338429*^-6*LL + 
     4.73572044435168*^-6*LL^2 - 7.924099837960067*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0006504776485949398 + 0.0009930889018012956*LL - 
     0.00005160988505790189*LL^2 + 0.000076241798478405*NLL)*CuB[3, 3] + 
   (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.00002104177867795898*LL - 
     0.000011180410944458695*LL^2 - 0.00008560162440926774*NLL)*CuG[3, 3] - 
   3.39618523117708*^-6*NLL*CuH[3, 3] + 
   (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000038261999517165986 - 0.0000483847068040262*LL + 
     1.3052969501338383*^-7*LL^2 - 1.2804439600807282*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[1, 1, 3, 3] + (-5.101599935626194*^-6 - 0.00001205222932496941*LL + 
     1.4668163008254526*^-6*LL^2 - 1.5958565530658768*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.00004201371619477354*LL - 0.000031279626295126325*
      LL^2 + 6.261864691659932*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000972621668575721 + 0.0009310955869798213*LL - 
     0.00004602082092916265*LL^2 + 0.00007691160286730337*NLL)*CuW[3, 3], 
 aEW -> CW*(-0.00010753257421350258 + 0.00012068835169200609*LL - 
     4.8459659141977*^-6*LL^2 - 6.765486925591664*^-6*NLL) + 
   CHB*(-0.000018562492966649024 + 0.00011516216964986113*LL - 
     3.130744171230084*^-6*LL^2 - 2.9938992025570352*^-6*NLL) + 
   CHW*(-0.000018562492966649028 + 0.00011372094759487358*LL - 
     3.3408902338785905*^-6*LL^2 + 1.1996038636498323*^-6*NLL) + 
   CHbox*(-4.713163714964843*^-6 + 0.00006506637095841702*LL - 
     6.142291055992666*^-6*LL^2 + 0.000010328901902573616*NLL) + 
   CHD*(-0.008649153961715198 + 0.0007271091075470043*LL - 
     0.0000338259440029495*LL^2 + 0.000027750642167286337*NLL) + 
   CHWB*(-0.03961749069002385 + 0.0020264118715703954*LL - 
     0.000053148452436721544*LL^2 + 0.00005202601962156481*NLL) + 
   0.00006284854203438143*CG*NLL - 0.00003090911903330234*CHG*NLL + 
   (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[1, 1, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 2, 2, 1] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[1, 3, 3, 1] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[2, 2, 2, 2] + (-9.565499879291496*^-6 - 0.000012119676004758253*LL + 
     9.703955951040728*^-9*LL^2 - 3.2566940645712896*^-7*NLL)*
    Cdd[2, 2, 3, 3] + (-1.2753999839065486*^-6 - 3.4462424162912564*^-6*LL + 
     3.5906125260562006*^-7*LL^2 + 8.090816990517368*^-9*NLL)*
    Cdd[2, 3, 3, 2] + (-5.4204499315984*^-6 - 7.782959210524778*^-6*LL + 
     1.843826042783304*^-7*LL^2 - 1.5878929473330582*^-7*NLL)*
    Cdd[3, 3, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[1, 1, 3, 3] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 1, 1] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 2, 2] + (-2.391374969822874*^-6 - 3.00776880552095*^-6*LL - 
     9.95599081347281*^-9*LL^2 - 2.0963610537633933*^-8*NLL)*
    Ced[2, 2, 3, 3] + (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 1, 1] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 2, 2] + 
   (0.00004562473158968883 + 0.00005658662480201636*LL - 
     4.88644186995861*^-7*LL^2 + 1.977560430337399*^-6*NLL)*Ced[3, 3, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-8.049181650370987*^-8*LL - 1.2406871237602255*^-7*LL^2 - 
     6.352320346638565*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[1, 1, 3, 3] + 
   (-4.02459082518549*^-8*LL - 6.203435618801128*^-8*LL^2 - 
     3.176160173319282*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (0.00013444509836663617 + 0.0002376127379234894*LL - 
     2.792166855031957*^-6*LL^2 - 9.00573601162365*^-7*NLL)*Cee[2, 2, 3, 3] + 
   (0.00013444509836663617 + 0.00023765298383174126*LL - 
     2.7301324988439454*^-6*LL^2 - 8.688119994291723*^-7*NLL)*
    Cee[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[1, 1, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.065756739683179*^-6*LL + 
     4.5967058675028656*^-8*LL^2 + 4.071131747969006*^-8*NLL)*
    Ceu[2, 2, 2, 2] + (-2.459570882533847*^-7*LL - 1.1786162252166949*^-6*
      LL^2 + 3.138938991359922*^-8*NLL)*Ceu[2, 2, 3, 3] + 
   (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 1, 1] + (-0.00009124946317937718 - 0.00011405622778014977*LL + 
     4.383344325950191*^-7*LL^2 - 4.144673103751972*^-6*NLL)*
    Ceu[3, 3, 2, 2] + (-0.0023995985347104493 + 0.003983035042948879*LL - 
     0.00009154934934665292*LL^2 + 0.000181489198392786*NLL)*
    Ceu[3, 3, 3, 3] + (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[1, 1] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[2, 2] + 
   (-0.005716883105587848 + 0.00016866451251524605*LL - 
     3.485164526852014*^-6*LL^2 + 0.00003152621462623626*NLL)*CHd[3, 3] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[1, 1] + 
   (-0.000030848832478843544 - 0.00003814036210518001*LL + 
     1.664485011883191*^-6*LL^2 - 1.1611357741742514*^-6*NLL)*CHe[2, 2] + 
   (0.11402613090917965 - 0.004186341648739271*LL + 
     0.00010509152907484914*LL^2 - 0.00017101293138258202*NLL)*CHe[3, 3] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[1, 1] + 
   (-0.00004767163035428542 - 0.000037562870170532165*LL + 
     1.6470911737786335*^-6*LL^2 + 3.207955597388884*^-6*NLL)*CHl1[2, 2] + 
   (-0.13313579710890452 + 0.0048027716287166854*LL - 
     0.00011873813992898234*LL^2 + 0.00019529118019579464*NLL)*CHl1[3, 3] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[1, 1] + 
   (-0.016823990093384627 + 0.00037041580474174234*LL - 
     7.304734309088996*^-6*LL^2 + 0.000030732865697450415*NLL)*CHl3[2, 2] + 
   (-0.13232489468923092 + 0.0027681678820918555*LL - 
     0.00003930667135365803*LL^2 + 0.0002395254641459007*NLL)*CHl3[3, 3] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[1, 1] + 
   (0.005754318993705627 - 0.00017001017134576874*LL + 
     3.4893532260417616*^-6*LL^2 - 0.000047196427878377145*NLL)*CHq1[2, 2] + 
   (0.03057351384762446 - 0.000016286773562221365*LL - 
     0.00003430984674394506*LL^2 - 0.000032934825443462626*NLL)*CHq1[3, 3] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[1, 1] + 
   (0.0568575452118631 - 0.0010560200780441566*LL + 
     8.113350377444408*^-6*LL^2 - 0.00008770981778838487*NLL)*CHq3[2, 2] + 
   (0.030465001069010837 + 0.0007681408987642784*LL - 
     0.000014379064085981844*LL^2 - 0.00004418174046810931*NLL)*CHq3[3, 3] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[1, 1] + 
   (0.011443249398079032 - 0.00033766991941014087*LL + 
     6.971371256785216*^-6*LL^2 + 9.015571267385345*^-6*NLL)*CHu[2, 2] + 
   (0.0005754701834371654 - 0.0010209586193319904*LL + 
     0.00008082467295608917*LL^2 - 0.00002601388502520782*NLL)*CHu[3, 3] + 
   (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[1, 1, 3, 3] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 1, 1] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 2, 2] + (-2.391374969822874*^-6 - 2.971544695747877*^-6*LL + 
     1.7796814592657575*^-8*LL^2 - 1.9785896539119453*^-8*NLL)*
    Cld[2, 2, 3, 3] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 1, 1] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 2, 2] + (-0.00005831522475584855 - 0.0000729164632331543*LL + 
     2.6050567644792413*^-7*LL^2 - 2.6049522839148615*^-6*NLL)*
    Cld[3, 3, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[1, 1, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[1, 1, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[1, 1, 3, 3] + (2.772030199410751*^-8*LL + 3.770498115106852*^-9*
      LL^2 - 2.1492640991651975*^-8*NLL)*Cle[2, 2, 1, 1] + 
   (2.772030199410751*^-8*LL + 3.770498115106852*^-9*LL^2 - 
     2.1492640991651975*^-8*NLL)*Cle[2, 2, 2, 2] + 
   (0.000048016106559511366 + 0.000060010946119847374*LL - 
     2.394972737152871*^-7*LL^2 - 8.707626369391728*^-8*NLL)*
    Cle[2, 2, 3, 3] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 1, 1] + (-0.00005592384978602659 - 0.00007009834573511413*LL + 
     1.3680269194062498*^-7*LL^2 + 1.2855329614003801*^-9*NLL)*
    Cle[3, 3, 2, 2] + (-7.907743226515018*^-6 - 0.000010115119917260843*LL - 
     1.0646507988976902*^-7*LL^2 - 6.429808974086482*^-8*NLL)*
    Cle[3, 3, 3, 3] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.0002685069439384737 - 0.00026671496931213363*LL - 
     1.375117972159568*^-6*LL^2 - 1.230798989469672*^-6*NLL)*
    Cll[1, 1, 2, 2] + (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[1, 1, 3, 3] + (0.01645371882902978 + 0.00009746548588988328*LL + 
     2.409395479424657*^-6*LL^2 + 1.2052640029235001*^-6*NLL)*
    Cll[1, 2, 2, 1] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[1, 3, 3, 1] + (2.9106911177897854*^-7*LL + 7.72110030202434*^-8*
      LL^2 - 4.223884451769669*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (-0.00011184769957205317 - 0.00014102808402973244*LL - 
     9.757539399545417*^-7*LL^2 - 2.6942544173981346*^-6*NLL)*
    Cll[2, 2, 3, 3] + (0.00005210713152701353 + 0.00016231709867592565*LL + 
     1.5531742011563965*^-6*LL^2 + 5.445856289524841*^-6*NLL)*
    Cll[2, 3, 3, 2] + (-0.000059740568045035333 + 0.00002099794553441412*LL + 
     5.002092581816099*^-7*LL^2 + 3.173990317303675*^-6*NLL)*
    Cll[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[1, 1, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.6255138792201433*^-6*LL + 
     3.597132543821131*^-7*LL^2 + 6.505442622295657*^-8*NLL)*
    Clq1[2, 2, 2, 2] + (0.000013138377093341907 + 0.000015711534119982905*
      LL + 3.6666122909497476*^-6*LL^2 + 2.0531275384207264*^-6*NLL)*
    Clq1[2, 2, 3, 3] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 1, 1] + (0.00005831522475584716 + 0.00006902100546091623*LL - 
     2.629134298062409*^-6*LL^2 + 2.6980421377944315*^-6*NLL)*
    Clq1[3, 3, 2, 2] + (-0.002372423444871223 + 0.004866717521576192*LL - 
     0.0001019665598900797*LL^2 + 0.0002240634203901756*NLL)*
    Clq1[3, 3, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[1, 1, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[1, 1, 3, 3] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 1, 1] + (-0.00007952347464428657 - 0.00009914307000534578*LL - 
     6.185087231361887*^-7*LL^2 - 2.400600837563552*^-6*NLL)*
    Clq3[2, 2, 2, 2] + (0.00018785294472610032 - 0.0006548585229524264*LL + 
     3.620224645987997*^-6*LL^2 - 0.000033416030750455005*NLL)*
    Clq3[2, 2, 3, 3] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 1, 1] + (0.0004790515611663751 + 0.0005978938515134065*LL + 
     3.2041675600768782*^-6*LL^2 + 0.00003441890604943411*NLL)*
    Clq3[3, 3, 2, 2] + (0.0029563180737029733 - 0.004006973612439499*LL - 
     0.00002988553590500115*LL^2 - 0.0002700347389965038*NLL)*
    Clq3[3, 3, 3, 3] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[1, 1, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 1, 1] + (4.7827499396455085*^-6 + 5.923593642055261*^-6*LL - 
     5.1747776955122665*^-8*LL^2 + 5.946050189160464*^-8*NLL)*
    Clu[2, 2, 2, 2] + (-9.430571632013038*^-7*LL - 1.2481915776349198*^-6*
      LL^2 + 2.3152452592965774*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 1, 1] + (0.00011663044951169432 + 0.0001452699882177627*LL - 
     8.661955047549005*^-7*LL^2 + 5.942691618836454*^-6*NLL)*
    Clu[3, 3, 2, 2] + (0.002794786949991094 - 0.0046756945162696895*LL + 
     0.00012543663694553376*LL^2 - 0.00018316322942608316*NLL)*
    Clu[3, 3, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[1, 1, 3, 3] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 1, 1] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 2, 2] + (4.7827499396455085*^-6 + 6.02298298400422*^-6*LL - 
     1.1666071732863435*^-8*LL^2 + 2.1399932068375375*^-7*NLL)*
    Cqd1[2, 2, 3, 3] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 1, 1] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 2, 2] + (-0.00008887128160935024 + 0.00022501264923518126*LL - 
     4.0362695411191345*^-6*LL^2 + 9.02123753110951*^-6*NLL)*
    Cqd1[3, 3, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[1, 1, 3, 3] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 1, 1] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 2, 2] + (0. + 7.336534646405107*^-7*LL + 
     4.95156803745222*^-7*LL^2 + 7.226388951220016*^-7*NLL)*
    Cqd8[2, 2, 3, 3] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 1, 1] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 2, 2] + (0. - 3.1878787238006274*^-6*LL + 
     2.9057726546450015*^-6*LL^2 + 9.672658952844179*^-7*NLL)*
    Cqd8[3, 3, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[1, 1, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[1, 1, 3, 3] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 1, 1] + (2.3913749698227543*^-6 + 3.026300018783782*^-6*LL + 
     3.92354936757232*^-9*LL^2 + 2.3083884846931035*^-9*NLL)*
    Cqe[2, 2, 2, 2] + (-0.000045624731589688585 - 0.00005664586003081673*LL + 
     4.3552766067956174*^-7*LL^2 - 2.438093833291262*^-6*NLL)*
    Cqe[2, 2, 3, 3] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 1, 1] + (0.000013138377093341907 + 0.00001664082147769465*LL + 
     1.165519612839798*^-6*LL^2 + 6.315002121982398*^-8*NLL)*
    Cqe[3, 3, 2, 2] + (0.0020613770281526114 - 0.004164752736776487*LL + 
     0.00010794982866249419*LL^2 - 0.00016307707851588232*NLL)*
    Cqe[3, 3, 3, 3] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 4.491084239650021*^-6*LL + 
     4.6832429854692985*^-6*LL^2 + 4.749071444107403*^-7*NLL)*
    Cqq1[1, 1, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[1, 1, 3, 3] + (-0.00006425647970738206 - 0.0001681719226403314*LL + 
     0.00001749714340813757*LL^2 - 9.334838799216326*^-6*NLL)*
    Cqq1[1, 2, 2, 1] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[1, 3, 3, 1] + (-0.00003691098979333636 - 0.00008633150343999065*LL + 
     0.000011090193196803437*LL^2 - 4.429965827402794*^-6*NLL)*
    Cqq1[2, 2, 2, 2] + (0.0001777425632186921 - 0.0004340294700849653*LL - 
     3.81194618497423*^-6*LL^2 - 0.00002650560750443466*NLL)*
    Cqq1[2, 2, 3, 3] + (-0.000664215932465033 + 0.0005058740195684114*LL - 
     0.0000311947702004019*LL^2 - 5.957056264991771*^-6*NLL)*
    Cqq1[2, 3, 3, 2] + (0.0011016471997363246 - 0.002329034269674*LL + 
     0.00003764954176796865*LL^2 - 0.00006863513318367228*NLL)*
    Cqq1[3, 3, 3, 3] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[1, 1, 1, 1] + (-0.0009542816957314365 - 0.0012049523283299052*LL - 
     6.937223084335135*^-6*LL^2 - 0.00005238403324522048*NLL)*
    Cqq3[1, 1, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[1, 1, 3, 3] + (0.00006170567973957059 + 0.00018249299689349096*LL - 
     7.943147928444545*^-7*LL^2 + 0.000025648055665308265*NLL)*
    Cqq3[1, 2, 2, 1] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[1, 3, 3, 1] + (-0.0004462880079959354 - 0.0005112296657182071*LL - 
     3.865768938589801*^-6*LL^2 - 0.000013367988789956102*NLL)*
    Cqq3[2, 2, 2, 2] + (-0.002825140165827913 + 0.0031386768950734147*LL - 
     9.186982861037403*^-6*LL^2 + 0.00014603612108161568*NLL)*
    Cqq3[2, 2, 3, 3] + (0.0009286657344778988 - 0.0008059272903847642*LL + 
     0.00006021686677988077*LL^2 + 0.00002369838016285684*NLL)*
    Cqq3[2, 3, 3, 2] + (0.00010102315583521452 + 0.0002938292359552559*LL + 
     0.00016650499795626492*LL^2 + 0.0001674302484479427*NLL)*
    Cqq3[3, 3, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[1, 1, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[1, 1, 3, 3] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 1, 1] + (-9.565499879291496*^-6 - 0.000012065200706391156*LL + 
     1.6036721892261992*^-8*LL^2 - 4.095863869201793*^-7*NLL)*
    Cqu1[2, 2, 2, 2] + (-0.00011950864584195114 + 0.00020074232852398743*LL - 
     3.8129544857381195*^-6*LL^2 + 5.863800257920666*^-7*NLL)*
    Cqu1[2, 2, 3, 3] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 1, 1] + (0.0001777425632186921 - 0.0004500801939102627*LL + 
     7.733599497841359*^-6*LL^2 - 0.000018886439696176982*NLL)*
    Cqu1[3, 3, 2, 2] + (-0.0006565886466154969 + 0.0010658298693116749*LL - 
     6.774638966099573*^-6*LL^2 + 0.00003618856773240872*NLL)*
    Cqu1[3, 3, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[1, 1, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[1, 1, 3, 3] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 1, 1] + (-3.2633415256099092*^-22 + 8.366239812377282*^-7*LL + 
     3.2533047163021367*^-7*LL^2 + 8.466509050345807*^-7*NLL)*
    Cqu8[2, 2, 2, 2] + (-2.610673220487927*^-21 - 1.4773039858393448*^-6*LL + 
     2.7432629767722145*^-6*LL^2 - 3.4152871437102193*^-7*NLL)*
    Cqu8[2, 2, 3, 3] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 1, 1] + (0. + 3.5904966399385226*^-6*LL - 
     4.984226003687287*^-6*LL^2 + 3.5650461679333613*^-6*NLL)*
    Cqu8[3, 3, 2, 2] + (0. - 5.522873302338429*^-6*LL + 
     4.73572044435168*^-6*LL^2 - 7.924099837960067*^-6*NLL)*
    Cqu8[3, 3, 3, 3] + (-0.0006504776485949398 + 0.0009930889018012956*LL - 
     0.00005160988505790189*LL^2 + 0.000076241798478405*NLL)*CuB[3, 3] + 
   (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[1, 1, 3, 3] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 1, 1] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 2, 2] + (9.565499879291017*^-6 + 0.000012046212507516317*LL + 
     6.971293359733732*^-9*LL^2 + 4.3675418275267424*^-7*NLL)*
    Cud1[2, 2, 3, 3] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 1, 1] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 2, 2] + (0.0001195086458419504 - 0.00019930427837305185*LL + 
     3.729313435009057*^-6*LL^2 - 8.573427098466312*^-6*NLL)*
    Cud1[3, 3, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[1, 1, 3, 3] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 1, 1] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 2, 2] + (0. + 2.064938077668189*^-9*LL - 
     1.0513058654738845*^-7*LL^2 - 1.1658120937099702*^-7*NLL)*
    Cud8[2, 2, 3, 3] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 1, 1] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 2, 2] + (0. - 2.5909298174163443*^-6*LL + 
     2.345149791378595*^-6*LL^2 + 4.039322304798931*^-6*NLL)*
    Cud8[3, 3, 3, 3] + (0.00002104177867795898*LL - 
     0.000011180410944458695*LL^2 - 0.00008560162440926774*NLL)*CuG[3, 3] - 
   3.39618523117708*^-6*NLL*CuH[3, 3] + 
   (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[1, 1, 1, 1] + (-0.000038261999517165986 - 0.0000483847068040262*LL + 
     1.3052969501338383*^-7*LL^2 - 1.2804439600807282*^-6*NLL)*
    Cuu[1, 1, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[1, 1, 3, 3] + (-5.101599935626194*^-6 - 0.00001205222932496941*LL + 
     1.4668163008254526*^-6*LL^2 - 1.5958565530658768*^-6*NLL)*
    Cuu[1, 2, 2, 1] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[1, 3, 3, 1] + (-0.0000216817997263936 - 0.000030218468064497904*LL + 
     7.986729979194183*^-7*LL^2 - 1.4381502565733028*^-6*NLL)*
    Cuu[2, 2, 2, 2] + (-0.00047803458336780454 + 0.0008083121888842642*LL - 
     0.00001731841645513637*LL^2 + 0.000024627065756028697*NLL)*
    Cuu[2, 2, 3, 3] + (-0.00028904961938741683 + 0.00029326198587192854*LL - 
     0.000024339916579370025*LL^2 - 8.459656653929057*^-6*NLL)*
    Cuu[2, 3, 3, 2] + (0.00004201371619477354*LL - 0.000031279626295126325*
      LL^2 + 6.261864691659932*^-6*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.000972621668575721 + 0.0009310955869798213*LL - 
     0.00004602082092916265*LL^2 + 0.00007691160286730337*NLL)*CuW[3, 3], 
 MW -> CHB*(-0.00002310535971750336 + 0.0001414723497358587*LL - 
     3.896942635330853*^-6*LL^2 - 5.236382851437533*^-6*NLL) + 
   CW*(-0.00011865660663060039 + 0.00014696437400566172*LL - 
     6.031936864703092*^-6*LL^2 - 1.2160581911609635*^-6*NLL) + 
   CHW*(-0.000028844424257063824 + 0.00014336638605322094*LL - 
     4.158518511988996*^-6*LL^2 + 1.1810043998167066*^-6*NLL) + 
   CHbox*(-0.0000272360843333079 + 0.000156441488443037*LL - 
     0.000024058576865775345*LL^2 + 0.00001823584337910926*NLL) + 
   CHD*(-0.02290695914627059 + 0.0021602742701302396*LL - 
     0.0001078304103027743*LL^2 + 0.00005847108710239639*NLL) + 
   CHWB*(-0.04857467089553302 + 0.0024824567971978907*LL - 
     0.00006615566746264584*LL^2 + 0.00006001543526359653*NLL) + 
   (-5.527998667977845*^-8*LL - 3.346954695895547*^-8*LL^2 + 
     8.367386739738867*^-9*NLL)*Cdd[1, 1, 1, 1] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cdd[1, 1, 2, 2] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cdd[1, 1, 3, 3] + 
   (-2.7639993339889224*^-8*LL - 1.6734773479477735*^-8*LL^2 + 
     1.6734773479477735*^-8*NLL)*Cdd[1, 2, 2, 1] + 
   (-2.7639993339889224*^-8*LL - 1.6734773479477735*^-8*LL^2 + 
     1.6734773479477735*^-8*NLL)*Cdd[1, 3, 3, 1] + 
   (-5.527998667977845*^-8*LL - 3.346954695895547*^-8*LL^2 + 
     8.367386739738867*^-9*NLL)*Cdd[2, 2, 2, 2] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cdd[2, 2, 3, 3] + 
   (-2.7639993339889224*^-8*LL - 1.6734773479477735*^-8*LL^2 + 
     1.6734773479477735*^-8*NLL)*Cdd[2, 3, 3, 2] + 
   (-5.527998667977845*^-8*LL - 3.346954695895547*^-8*LL^2 + 
     8.367386739738867*^-9*NLL)*Cdd[3, 3, 3, 3] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[1, 1, 1, 1] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[1, 1, 2, 2] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[1, 1, 3, 3] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[2, 2, 1, 1] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[2, 2, 2, 2] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[2, 2, 3, 3] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[3, 3, 1, 1] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[3, 3, 2, 2] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Ced[3, 3, 3, 3] + 
   (-8.291998001966767*^-8*LL - 5.020432043843321*^-8*LL^2 + 
     2.5102160219216604*^-8*NLL)*Cee[1, 1, 1, 1] + 
   (-1.6583996003933533*^-7*LL - 1.0040864087686641*^-7*LL^2 + 
     5.020432043843321*^-8*NLL)*Cee[1, 1, 2, 2] + 
   (-1.6583996003933533*^-7*LL - 1.0040864087686641*^-7*LL^2 + 
     5.020432043843321*^-8*NLL)*Cee[1, 1, 3, 3] + 
   (-8.291998001966767*^-8*LL - 5.020432043843321*^-8*LL^2 + 
     2.5102160219216604*^-8*NLL)*Cee[2, 2, 2, 2] + 
   (-1.6583996003933533*^-7*LL - 1.0040864087686641*^-7*LL^2 + 
     5.020432043843321*^-8*NLL)*Cee[2, 2, 3, 3] + 
   (-8.291998001966767*^-8*LL - 5.020432043843321*^-8*LL^2 + 
     2.5102160219216604*^-8*NLL)*Cee[3, 3, 3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[1, 1, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[1, 1, 2, 2] + 
   (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*LL*Ceu[1, 1, 3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[2, 2, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[2, 2, 2, 2] + 
   (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*LL*Ceu[2, 2, 3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[3, 3, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Ceu[3, 3, 2, 2] + 
   (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*LL*Ceu[3, 3, 3, 3] + 
   (-0.00003839858000673552 - 0.00004664447209597501*LL + 
     2.4680721661278416*^-6*LL^2 - 1.5440085764268844*^-6*NLL)*CHd[1, 1] + 
   (-0.00003839858000673552 - 0.00004664447209597501*LL + 
     2.4680721661278416*^-6*LL^2 - 1.5440085764268844*^-6*NLL)*CHd[2, 2] + 
   (-0.00003839858000673552 - 0.00004664447209597501*LL + 
     2.4680721661278416*^-6*LL^2 - 1.5440085764268844*^-6*NLL)*CHd[3, 3] + 
   (-0.00003839858000673552 - 0.000046644472095975007*LL + 
     2.4680721661278416*^-6*LL^2 + 1.0860325804467551*^-7*NLL)*CHe[1, 1] + 
   (-0.00003839858000673552 - 0.000046644472095975007*LL + 
     2.4680721661278416*^-6*LL^2 + 1.0860325804467551*^-7*NLL)*CHe[2, 2] + 
   (-0.00003839858000673552 - 0.000046644472095975007*LL + 
     2.4680721661278416*^-6*LL^2 + 1.0860325804467551*^-7*NLL)*CHe[3, 3] + 
   (-0.00005201324751062914 - 0.00004618340228418923*LL + 
     2.453995356509495*^-6*LL^2 - 1.1786951938347343*^-7*NLL)*CHl1[1, 1] + 
   (-0.00005201324751062914 - 0.00004618340228418923*LL + 
     2.453995356509495*^-6*LL^2 - 1.1786951938347343*^-7*NLL)*CHl1[2, 2] + 
   (-0.00003839858000673552 - 0.00004664447209597501*LL + 
     2.4680721661278424*^-6*LL^2 - 2.750605601216773*^-7*NLL)*CHl1[3, 3] + 
   (-0.013716644891994504 + 0.0003175752978929622*LL - 
     5.626076924667973*^-6*LL^2 + 0.000024796498750941925*NLL)*CHl3[1, 1] + 
   (-0.013716644891994504 + 0.0003175752978929622*LL - 
     5.626076924667973*^-6*LL^2 + 0.000024796498750941925*NLL)*CHl3[2, 2] + 
   (0.000024303594433866938 + 0.00004679897453135465*LL - 
     1.7723600420989289*^-6*LL^2 + 6.001241436928634*^-7*NLL)*CHl3[3, 3] + 
   (0.00003839858000673552 + 0.000046644472095975007*LL - 
     2.4680721661278416*^-6*LL^2 + 2.002978875250887*^-6*NLL)*CHq1[1, 1] + 
   (0.00003839858000673552 + 0.000046644472095975007*LL - 
     2.4680721661278416*^-6*LL^2 + 2.002978875250887*^-6*NLL)*CHq1[2, 2] + 
   (-0.0016379806975415597 + 0.0034625732041348293*LL - 
     0.0002581149637075944*LL^2 + 0.00010897678022626923*NLL)*CHq1[3, 3] + 
   (0.00007291078330159926 + 0.00014039692359406396*LL - 
     5.317080126296786*^-6*LL^2 + 6.142214541387929*^-6*NLL)*CHq3[1, 1] + 
   (0.00007291078330159926 + 0.00014039692359406396*LL - 
     5.317080126296786*^-6*LL^2 + 6.142214541387929*^-6*NLL)*CHq3[2, 2] + 
   (0.0009498697921942495 + 0.000019990257442052543*LL + 
     0.00008492736312772163*LL^2 + 0.00006669225171053256*NLL)*CHq3[3, 3] + 
   (0.00007679716001347104 + 0.00009328894419195001*LL - 
     4.936144332255683*^-6*LL^2 + 3.1633236335114194*^-6*NLL)*CHu[1, 1] + 
   (0.00007679716001347104 + 0.00009328894419195001*LL - 
     4.936144332255683*^-6*LL^2 + 3.1633236335114194*^-6*NLL)*CHu[2, 2] + 
   (0.001918963925259507 - 0.003350956505973327*LL + 
     0.0002773948245582636*LL^2 - 0.00008661546377037537*NLL)*CHu[3, 3] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[1, 1, 1, 1] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[1, 1, 2, 2] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[1, 1, 3, 3] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[2, 2, 1, 1] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[2, 2, 2, 2] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cld[2, 2, 3, 3] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cld[3, 3, 1, 1] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cld[3, 3, 2, 2] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cld[3, 3, 3, 3] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[1, 1, 1, 1] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[1, 1, 2, 2] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[1, 1, 3, 3] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[2, 2, 1, 1] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[2, 2, 2, 2] + 
   (9.846747627333084*^-9*LL + 3.0514590174766354*^-9*LL^2 - 
     4.692269872782205*^-9*NLL)*Cle[2, 2, 3, 3] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cle[3, 3, 1, 1] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cle[3, 3, 2, 2] + 
   (-4.145999000983383*^-8 - 2.5102160219216604*^-8*LL)*LL*Cle[3, 3, 3, 3] + 
   (9.933013401870758*^-8*LL + 3.342897945590782*^-8*LL^2 - 
     1.9890141701753688*^-7*NLL)*Cll[1, 1, 1, 1] + 
   (-0.00021730230604111896 - 0.00021747043589574047*LL - 
     1.1128811122938097*^-6*LL^2 - 9.960839550805878*^-7*NLL)*
    Cll[1, 1, 2, 2] + (1.969349525466617*^-8*LL + 6.102918034953271*^-9*
      LL^2 - 9.384539745564448*^-9*NLL)*Cll[1, 1, 3, 3] + 
   (0.01341632253507852 + 0.00007917161923559087*LL + 
     1.8918049365967306*^-6*LL^2 + 1.2612924841473026*^-6*NLL)*
    Cll[1, 2, 2, 1] + (-2.6103366601588418*^-8*LL - 
     5.185943606991052*^-8*LL^2 - 1.35433540000324*^-7*NLL)*Cll[1, 3, 3, 1] + 
   (9.933013401870758*^-8*LL + 3.342897945590782*^-8*LL^2 - 
     1.9890141701753688*^-7*NLL)*Cll[2, 2, 2, 2] + 
   (1.969349525466617*^-8*LL + 6.102918034953271*^-9*LL^2 - 
     9.384539745564448*^-9*NLL)*Cll[2, 2, 3, 3] + 
   (-2.6103366601588418*^-8*LL - 5.185943606991052*^-8*LL^2 - 
     1.35433540000324*^-7*NLL)*Cll[2, 3, 3, 2] + 
   (-1.0574000536563271*^-7*LL - 7.91854974908651*^-8*LL^2 + 
     5.408333727164849*^-8*NLL)*Cll[3, 3, 3, 3] + 
   (-9.846747627333084*^-9*LL - 3.0514590174766714*^-9*LL^2 + 
     4.692269872782197*^-9*NLL)*Clq1[1, 1, 1, 1] + 
   (-9.846747627333084*^-9*LL - 3.0514590174766714*^-9*LL^2 + 
     4.692269872782197*^-9*NLL)*Clq1[1, 1, 2, 2] + 
   (-5.667590824700997*^-7*LL + 3.523560721322484*^-6*LL^2 + 
     1.5583091970736889*^-6*NLL)*Clq1[1, 1, 3, 3] + 
   (-9.846747627333084*^-9*LL - 3.0514590174766714*^-9*LL^2 + 
     4.692269872782197*^-9*NLL)*Clq1[2, 2, 1, 1] + 
   (-9.846747627333084*^-9*LL - 3.0514590174766714*^-9*LL^2 + 
     4.692269872782197*^-9*NLL)*Clq1[2, 2, 2, 2] + 
   (-5.667590824700997*^-7*LL + 3.523560721322484*^-6*LL^2 + 
     1.5583091970736889*^-6*NLL)*Clq1[2, 2, 3, 3] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Clq1[3, 3, 1, 1] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Clq1[3, 3, 2, 2] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Clq1[3, 3, 3, 3] + 
   (-1.0785034268675907*^-7*LL - 1.6473268526216145*^-7*LL^2 - 
     2.099586877520376*^-7*NLL)*Clq3[1, 1, 1, 1] + 
   (-1.0785034268675907*^-7*LL - 1.6473268526216145*^-7*LL^2 - 
     2.099586877520376*^-7*NLL)*Clq3[1, 1, 2, 2] + 
   (0.00018742998805590407 - 0.0004906621263564392*LL + 
     3.490968275005597*^-6*LL^2 - 0.000026706628380024773*NLL)*
    Clq3[1, 1, 3, 3] + (-1.0785034268675907*^-7*LL - 
     1.6473268526216145*^-7*LL^2 - 2.099586877520376*^-7*NLL)*
    Clq3[2, 2, 1, 1] + (-1.0785034268675907*^-7*LL - 
     1.6473268526216145*^-7*LL^2 - 2.099586877520376*^-7*NLL)*
    Clq3[2, 2, 2, 2] + (0.00018742998805590407 - 0.0004906621263564392*LL + 
     3.490968275005597*^-6*LL^2 - 0.000026706628380024773*NLL)*
    Clq3[2, 2, 3, 3] + (-2.61300122105289*^-7*LL - 2.4919354297224115*^-7*
      LL^2 - 1.7897339167878608*^-23*NLL)*Clq3[3, 3, 1, 1] + 
   (-2.61300122105289*^-7*LL - 2.4919354297224115*^-7*LL^2 - 
     1.7897339167878608*^-23*NLL)*Clq3[3, 3, 2, 2] + 
   (-1.635604263061617*^-6*LL + 1.4079978460420591*^-6*LL^2 - 
     1.789733916787861*^-23*NLL)*Clq3[3, 3, 3, 3] + 
   (-1.969349525466617*^-8*LL - 6.102918034953271*^-9*LL^2 + 
     9.38453974556441*^-9*NLL)*Clu[1, 1, 1, 1] + 
   (-1.969349525466617*^-8*LL - 6.102918034953271*^-9*LL^2 + 
     9.38453974556441*^-9*NLL)*Clu[1, 1, 2, 2] + 
   (-8.846438241994439*^-7*LL - 1.6683747857338256*^-6*LL^2 + 
     1.873724852386652*^-6*NLL)*Clu[1, 1, 3, 3] + 
   (-1.969349525466617*^-8*LL - 6.102918034953271*^-9*LL^2 + 
     9.38453974556441*^-9*NLL)*Clu[2, 2, 1, 1] + 
   (-1.969349525466617*^-8*LL - 6.102918034953271*^-9*LL^2 + 
     9.38453974556441*^-9*NLL)*Clu[2, 2, 2, 2] + 
   (-8.846438241994439*^-7*LL - 1.6683747857338256*^-6*LL^2 + 
     1.873724852386652*^-6*NLL)*Clu[2, 2, 3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Clu[3, 3, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Clu[3, 3, 2, 2] + 
   (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*LL*Clu[3, 3, 3, 3] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[1, 1, 1, 1] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[1, 1, 2, 2] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[1, 1, 3, 3] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[2, 2, 1, 1] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[2, 2, 2, 2] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqd1[2, 2, 3, 3] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqd1[3, 3, 1, 1] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqd1[3, 3, 2, 2] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqd1[3, 3, 3, 3] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[1, 1, 1, 1] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[1, 1, 2, 2] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[1, 1, 3, 3] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[2, 2, 1, 1] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[2, 2, 2, 2] + 
   (0. + 1.316068004213897*^-24*LL)*Cqd8[2, 2, 3, 3] + 
   (0. - 1.0528544033711176*^-23*LL)*Cqd8[3, 3, 1, 1] + 
   (0. - 1.0528544033711176*^-23*LL)*Cqd8[3, 3, 2, 2] + 
   (0. - 1.0528544033711176*^-23*LL)*Cqd8[3, 3, 3, 3] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[1, 1, 1, 1] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[1, 1, 2, 2] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[1, 1, 3, 3] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[2, 2, 1, 1] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[2, 2, 2, 2] + 
   (4.145999000983383*^-8 + 2.5102160219216604*^-8*LL)*LL*Cqe[2, 2, 3, 3] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqe[3, 3, 1, 1] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqe[3, 3, 2, 2] + 
   (5.091897655632586*^-7 + 1.687374027918089*^-6*LL)*LL*Cqe[3, 3, 3, 3] + 
   (-1.7902004939744924*^-7*LL - 1.5388262507520664*^-7*LL^2 + 
     1.2878046485599006*^-7*NLL)*Cqq1[1, 1, 1, 1] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cqq1[1, 1, 2, 2] + 
   (-1.0183795311265171*^-6 - 3.374748055836178*^-6*LL)*LL*Cqq1[1, 1, 3, 3] + 
   (-2.7512011877523075*^-7*LL - 2.5756092971198013*^-7*LL^2 + 
     2.5756092971198013*^-7*NLL)*Cqq1[1, 2, 2, 1] + 
   (-1.8053341849160528*^-6*LL + 8.455398367360302*^-7*LL^2 - 
     8.455398367360302*^-7*NLL)*Cqq1[1, 3, 3, 1] + 
   (-1.7902004939744924*^-7*LL - 1.5388262507520664*^-7*LL^2 + 
     1.2878046485599006*^-7*NLL)*Cqq1[2, 2, 2, 2] + 
   (-1.0183795311265171*^-6 - 3.374748055836178*^-6*LL)*LL*Cqq1[2, 2, 3, 3] + 
   (-1.8053341849160528*^-6*LL + 8.455398367360302*^-7*LL^2 - 
     8.455398367360302*^-7*NLL)*Cqq1[2, 3, 3, 2] + 
   (0.00014764334074881852*LL - 0.0001307974359229643*LL^2 + 
     0.000017371695459685022*NLL)*Cqq1[3, 3, 3, 3] + 
   (-6.739803002681321*^-7*LL - 6.35534937540211*^-7*LL^2 - 
     1.1204569137651233*^-7*NLL)*Cqq3[1, 1, 1, 1] + 
   (-1.5678007326317165*^-6 - 1.4951612578334464*^-6*LL)*LL*
    Cqq3[1, 1, 2, 2] + (-9.813625578369802*^-6 + 8.447987076252358*^-6*LL)*LL*
    Cqq3[1, 1, 3, 3] + (2.1984013209545232*^-7*LL + 
     2.2409138275302465*^-7*LL^2 - 2.2409138275302465*^-7*NLL)*
    Cqq3[1, 2, 2, 1] + (1.126414497498375*^-6*LL - 3.0953718739601487*^-6*
      LL^2 + 3.0953718739601487*^-6*NLL)*Cqq3[1, 3, 3, 1] + 
   (-6.739803002681321*^-7*LL - 6.35534937540211*^-7*LL^2 - 
     1.1204569137651233*^-7*NLL)*Cqq3[2, 2, 2, 2] + 
   (-9.813625578369802*^-6 + 8.447987076252358*^-6*LL)*LL*Cqq3[2, 2, 3, 3] + 
   (1.126414497498375*^-6*LL - 3.0953718739601487*^-6*LL^2 + 
     3.0953718739601487*^-6*NLL)*Cqq3[2, 3, 3, 2] + 
   (0.00010416919675283202*LL - 0.00004904989714399869*LL^2 + 
     0.0000582454648491678*NLL)*Cqq3[3, 3, 3, 3] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cqu1[1, 1, 1, 1] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cqu1[1, 1, 2, 2] + 
   (2.9530716832074423*^-7 + 1.6120675472604394*^-6*LL)*LL*Cqu1[1, 1, 3, 3] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cqu1[2, 2, 1, 1] + 
   (-8.291998001966767*^-8 - 5.020432043843321*^-8*LL)*LL*Cqu1[2, 2, 2, 2] + 
   (2.9530716832074423*^-7 + 1.6120675472604394*^-6*LL)*LL*Cqu1[2, 2, 3, 3] + 
   (-1.0183795311265171*^-6 - 3.374748055836178*^-6*LL)*LL*Cqu1[3, 3, 1, 1] + 
   (-1.0183795311265171*^-6 - 3.374748055836178*^-6*LL)*LL*Cqu1[3, 3, 2, 2] + 
   (-0.00012642786776856355*LL + 0.000108363618379525*LL^2 + 
     2.0746621055274024*^-6*NLL)*Cqu1[3, 3, 3, 3] + 
   (0. - 2.632136008427794*^-24*LL)*Cqu8[1, 1, 1, 1] + 
   (0. - 2.632136008427794*^-24*LL)*Cqu8[1, 1, 2, 2] + 
   (0. - 8.422835226968941*^-23*LL^2)*Cqu8[1, 1, 3, 3] + 
   (0. - 2.632136008427794*^-24*LL)*Cqu8[2, 2, 1, 1] + 
   (0. - 2.632136008427794*^-24*LL)*Cqu8[2, 2, 2, 2] + 
   (0. - 8.422835226968941*^-23*LL^2)*Cqu8[2, 2, 3, 3] + 
   (0. + 2.1057088067422353*^-23*LL)*Cqu8[3, 3, 1, 1] + 
   (0. + 2.1057088067422353*^-23*LL)*Cqu8[3, 3, 2, 2] + 
   (-5.390614545260122*^-21*LL - 2.695307272630061*^-21*LL^2 + 
     2.766216140703204*^-6*NLL)*Cqu8[3, 3, 3, 3] + 
   (-0.0007262634220419812 + 0.001213184288509428*LL - 
     0.00006424056086564282*LL^2 + 0.00004490987855762336*NLL)*CuB[3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[1, 1, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[1, 1, 2, 2] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[1, 1, 3, 3] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[2, 2, 1, 1] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[2, 2, 2, 2] + 
   (8.291998001966767*^-8 + 5.020432043843321*^-8*LL)*LL*Cud1[2, 2, 3, 3] + 
   (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*LL*
    Cud1[3, 3, 1, 1] + (-2.9530716832074423*^-7 - 1.6120675472604394*^-6*LL)*
    LL*Cud1[3, 3, 2, 2] + (-2.9530716832074423*^-7 - 
     1.6120675472604394*^-6*LL)*LL*Cud1[3, 3, 3, 3] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[1, 1, 1, 1] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[1, 1, 2, 2] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[1, 1, 3, 3] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[2, 2, 1, 1] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[2, 2, 2, 2] + 
   (0. + 2.632136008427794*^-24*LL)*Cud8[2, 2, 3, 3] + 
   (0. + 8.422835226968941*^-23*LL^2)*Cud8[3, 3, 1, 1] + 
   (0. + 8.422835226968941*^-23*LL^2)*Cud8[3, 3, 2, 2] + 
   (0. + 8.422835226968941*^-23*LL^2)*Cud8[3, 3, 3, 3] + 
   (0.000012514965943434416*LL - 0.000013916633780032616*LL^2 - 
     0.0001790282961596665*NLL)*CuG[3, 3] - 0.000012471053794174533*NLL*
    CuH[3, 3] + (-2.211199467191138*^-7*LL - 1.3387818783582188*^-7*LL^2 + 
     3.346954695895547*^-8*NLL)*Cuu[1, 1, 1, 1] + 
   (-3.3167992007867066*^-7 - 2.0081728175373283*^-7*LL)*LL*Cuu[1, 1, 2, 2] + 
   (1.181228673282977*^-6 + 6.448270189041758*^-6*LL)*LL*Cuu[1, 1, 3, 3] + 
   (-1.105599733595569*^-7*LL - 6.693909391791094*^-8*LL^2 + 
     6.693909391791094*^-8*NLL)*Cuu[1, 2, 2, 1] + 
   (3.9374289109432557*^-7*LL + 2.1494233963472516*^-6*LL^2 - 
     2.1494233963472516*^-6*NLL)*Cuu[1, 3, 3, 1] + 
   (-2.211199467191138*^-7*LL - 1.3387818783582188*^-7*LL^2 + 
     3.346954695895547*^-8*NLL)*Cuu[2, 2, 2, 2] + 
   (1.181228673282977*^-6 + 6.448270189041758*^-6*LL)*LL*Cuu[2, 2, 3, 3] + 
   (3.9374289109432557*^-7*LL + 2.1494233963472516*^-6*LL^2 - 
     2.1494233963472516*^-6*NLL)*Cuu[2, 3, 3, 2] + 
   (0.00017741556307053222*LL - 0.00013803655431699152*LL^2 + 
     0.00003450913857924788*NLL)*Cuu[3, 3, 3, 3] + 
   (-0.00026801444119328293 + 0.001082785037111541*LL - 
     0.00005728366464428065*LL^2 - 0.00002199371858553026*NLL)*CuW[3, 3]}

